Analytic representations of $m_K$, $F_K$, $m_\eta$ and $F_\eta$ in two loop $SU(3)$ chiral perturbation theory

In this work, we consider expressions for the masses and decay constants of the pseudoscalar mesons in $SU(3)$ chiral perturbation theory. These involve sunset diagrams and their derivatives evaluated at $p^2=m_P^2$ ($P=\pi, K, \eta$). Recalling that there are three mass scales in this theory, $m_\pi$, $m_K$ and $m_\eta$, there are instances when the finite part of the sunset diagrams do not admit an expression in terms of elementary functions, and have therefore been evaluated numerically in the past. In a recent publication, an expansion in the external momentum was performed to obtain approximate analytic expressions for $m_\pi$ and $F_\pi$, the pion mass and decay constant. We provide fully analytic exact expressions for $m_K$ and $m_\eta$, the kaon and eta masses, and $F_K$ and $F_\eta$, the kaon and eta decay constants. These expressions, calculated using Mellin-Barnes methods, are in the form of double series in terms of two mass ratios. A numerical analysis of the results to evaluate the relative size of contributions coming from loops, chiral logarithms as well as phenomenological low-energy constants is presented. We also present a set of approximate analytic expressions for $m_K$, $F_K$, $m_\eta$ and $F_\eta$ that facilitate comparisons with lattice results. Finally, we show how exact analytic expressions for $m_\pi$ and $F_\pi$ may be obtained, the latter having been used in conjunction with the results for $F_K$ to produce a recently published analytic representation of $F_K/F_\pi$.

==> anc/SunsetTruncation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    730713,      17582]
NotebookOptionsPosition[    700845,      16701]
NotebookOutlinePosition[    701198,      16717]
CellTagsIndexPosition[    701155,      16714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "\[Pi]KK"], " ", "eta"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
  3.712567384590838*^9, 3.712567397317856*^9}, {3.732326228579754*^9, 
  3.732326237298636*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328085599388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term1", "[", "mpi_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "12"], "-", 
     FractionBox["5", "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709888682450653*^9, 3.709888805221282*^9}, 
   3.709889628574986*^9, {3.7098897142097597`*^9, 3.709889725399798*^9}, {
   3.7125674454863777`*^9, 3.712567499069116*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term2", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567486042018*^9, 3.712567486328744*^9}, {
  3.7125675197323837`*^9, 3.712567526062758*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term3", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256753329004*^9, 3.712567540838574*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term4", "[", 
   RowBox[{"mpi_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " "}], 
      SuperscriptBox["mpi", "2"]], 
     FractionBox["5", "8"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567553303418*^9, 3.712567582492195*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term5", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " "}], 
      SuperscriptBox["mpi", "2"]], 
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mk", "2"], 
       SuperscriptBox["me", "2"]], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567587165711*^9, 3.712567639242684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term6", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox[
    SuperscriptBox["mk", "2"], 
    SuperscriptBox["mpi", "2"]], 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256764411954*^9, 3.712567664762796*^9}, 
   3.71256938183111*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term7", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["me", "4"], 
       RowBox[{"36", " ", 
        SuperscriptBox["mk", "2"], " ", 
        SuperscriptBox["mpi", "2"]}]]}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256764411954*^9, 3.712567687281204*^9}, 
   3.712569385108618*^9, 3.7125703093319197`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term8", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7125676911974287`*^9, 3.712567722902472*^9}, 
   3.712569386708584*^9, 3.7125703982930603`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term9", "[", 
   RowBox[{"m_", ",", "mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   FractionBox[
    SqrtBox["\[Pi]"], "2"], 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "m"}], "]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7125677737978973`*^9, 3.7125678258026257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term10", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   FractionBox[
    SqrtBox["\[Pi]"], "2"], 
   FractionBox[
    SuperscriptBox["me", "2"], 
    SuperscriptBox["mpi", "2"]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "m1"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m2"}]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1", "+", "m2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m1", "+", "m2"}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "m1", "+", "m2"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7125677737978973`*^9, 3.712567852716572*^9}, {
  3.712568137966796*^9, 3.712568155718959*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712567860263706*^9, 3.712567860561377*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Term1", "[", "mpi", "]"}], ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mpi", ",", "me"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term8", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term9", "[", 
         RowBox[{"M", ",", "mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term10", "[", 
         RowBox[{"M", ",", "N", ",", "mpi", ",", "mk", ",", "me"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.7125678829165*^9, 
   3.712567916257401*^9}, {3.712568181293049*^9, 3.712568308565866*^9}, 
   3.712568369785185*^9, {3.7125706634975843`*^9, 3.712570693984705*^9}, 
   3.712573779354424*^9}],

Cell["The double series are computed until M and N equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Term1", "[", "mpi", "]"}], ",", 
       RowBox[{"Term2", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term3", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term4", "[", 
        RowBox[{"mpi", ",", "me"}], "]"}], ",", 
       RowBox[{"Term5", "[", 
        RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
       RowBox[{"Term6", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term7", "[", 
        RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
       RowBox[{"Term8", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term9", "[", 
          RowBox[{"M", ",", "mpi", ",", "mk"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term10", "[", 
          RowBox[{"M", ",", "N", ",", "mpi", ",", "mk", ",", "me"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"N", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "//", 
     "N"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.712568422088294*^9, 
   3.7125684296432753`*^9}, {3.712570540962249*^9, 3.712570637670485*^9}, 
   3.7125737870274267`*^9}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.712568454531337*^9, 
   3.712571560052302*^9, 3.712571871642888*^9, 3.7125728287190523`*^9, {
   3.7125730618097677`*^9, 3.712573079107114*^9}, 3.712573795569478*^9, 
   3.712573856037483*^9, 3.712574018802937*^9, 3.7125740574152737`*^9, 
   3.712574098771264*^9, 3.712574132864792*^9, 3.71257417074655*^9, 
   3.712574209786271*^9, 3.712574250142755*^9, {3.712574283972397*^9, 
   3.712574341848282*^9}, 3.712574385029029*^9, 3.7130652480467777`*^9, 
   3.713065481487384*^9, 3.713065533974711*^9, 3.732288569953113*^9, 
   3.732289373236265*^9, 3.732326091748705*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732326538482356*^9, 3.732326538733981*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input and parameter setting", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732326524269815*^9, 3.732326535481154*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "0.5"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
  3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
  3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, {
  3.713065216693737*^9, 3.713065217812786*^9}}],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.712568464788311*^9, 3.7125715600704613`*^9, 
   3.7125718716831636`*^9, 3.712572828757455*^9, {3.7125730618539953`*^9, 
   3.712573088016089*^9}, 3.712573798040475*^9, 3.712573856114071*^9, 
   3.712574018830246*^9, 3.7125740574325733`*^9, 3.712574098806919*^9, 
   3.712574132894127*^9, 3.7125741707630167`*^9, 3.7125742098194637`*^9, 
   3.712574250190362*^9, {3.712574284009151*^9, 3.712574341883585*^9}, 
   3.7125743850717297`*^9, 3.713065248079398*^9, 3.713065481518982*^9, 
   3.7130655340071993`*^9, 3.732288570006179*^9, 3.732289373294075*^9, 
   3.7323260917874403`*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi:", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287411151116*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.2869394`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.5145604`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.5706006781513321`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6987690253210096`*^9, 3.6987690437758417`*^9}, {
   3.6987690941327305`*^9, 3.6987691019795446`*^9}, {3.69876918498729*^9, 
   3.6987691912897015`*^9}, {3.6987692655458317`*^9, 3.698769271941843*^9}, {
   3.6987693871480455`*^9, 3.6987693931228557`*^9}, {3.7125715350992107`*^9, 
   3.712571553936764*^9}, {3.71257184848813*^9, 3.7125718646971617`*^9}, {
   3.7125740008399067`*^9, 3.712574381704471*^9}, 3.7322893636722383`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712568955473942*^9, 3.71256895570722*^9}}],

Cell[TextData[{
 "This is the lattice data set from ... Each data set is in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], ",", 
     SubscriptBox["m", "K"], ",", 
     SubscriptBox["m", "\[Eta]"]}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287443607112*^9}, {3.732287572051407*^9, 
  3.732287683435726*^9}, {3.7322879845032463`*^9, 3.732288000699855*^9}, {
  3.732288092901752*^9, 3.732288093821199*^9}, {3.732289842978034*^9, 
  3.732289848123684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, 
   3.732325996928237*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7125689795292788`*^9, 3.712568979815095*^9}}],

Cell["\<\
This gives a more precise value for the mass values we have chosen.\
\>", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287443607112*^9}, {3.732287572051407*^9, 
  3.732287683435726*^9}, {3.7322879845032463`*^9, 3.732288000699855*^9}, {
  3.732288092901752*^9, 3.732288093821199*^9}, {3.732288134700774*^9, 
  3.7322881493579063`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PreciseValue", "[", 
     RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Term1", "[", "mpi", "]"}], "+", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
      RowBox[{"Term3", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
      RowBox[{"Term4", "[", 
       RowBox[{"mpi", ",", "me"}], "]"}], "+", 
      RowBox[{"Term5", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
      RowBox[{"Term7", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
      RowBox[{"Term8", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Term9", "[", 
         RowBox[{"M", ",", "mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "100"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Term10", "[", 
         RowBox[{"M", ",", "N", ",", "mpi", ",", "mk", ",", "me"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "//", "N"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.698764251447419*^9, 3.6987642550212264`*^9}, {
   3.698764285390889*^9, 3.6987644303237906`*^9}, {3.698764473142672*^9, 
   3.6987645114135394`*^9}, 3.698764554243628*^9, {3.698764604693121*^9, 
   3.6987646217213545`*^9}, 3.698764701113106*^9, {3.6987684529556036`*^9, 
   3.6987685621089954`*^9}, {3.6987686037922688`*^9, 
   3.6987686044474697`*^9}, {3.712568986264742*^9, 3.712569014918275*^9}, {
   3.712569209070698*^9, 3.7125693545291433`*^9}, {3.712569409220687*^9, 
   3.7125694182271214`*^9}, {3.712569607563146*^9, 3.712569619237722*^9}, 
   3.712569683544911*^9, {3.712569727186771*^9, 3.7125697582990294`*^9}, {
   3.712570136175988*^9, 3.712570225235951*^9}, {3.712570265832459*^9, 
   3.7125702691255713`*^9}, {3.712570337649685*^9, 3.7125703423800898`*^9}, {
   3.712570377100814*^9, 3.712570406918356*^9}, 3.712570461078718*^9, {
   3.712572817155929*^9, 3.712572823920171*^9}, {3.732326024206768*^9, 
   3.732326032909247*^9}}],

Cell[BoxData["0.00004270331998447575`"], "Output",
 CellChangeTimes->{
  3.712569763505207*^9, 3.712569896809373*^9, {3.712570136855775*^9, 
   3.712570238944936*^9}, 3.71257027019287*^9, 3.712570301452547*^9, 
   3.712570346053155*^9, {3.712570377851568*^9, 3.712570410080902*^9}, 
   3.712570458630014*^9, 3.712571562528757*^9, 3.7125718744591722`*^9, 
   3.712572829218484*^9, 3.712573062181377*^9, 3.712573113159874*^9, 
   3.712573856331808*^9, 3.7125740190188217`*^9, 3.712574057599461*^9, 
   3.712574098961096*^9, 3.712574133017474*^9, 3.7125741709573402`*^9, 
   3.7125742099601297`*^9, 3.71257425035012*^9, {3.712574284193675*^9, 
   3.7125743420622597`*^9}, 3.7125743852408257`*^9, 3.7130652483062887`*^9, 
   3.713065481749625*^9, 3.713065534242449*^9, 3.732288570139863*^9, 
   3.732289373476234*^9, 3.732326091933084*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.71256864987531*^9, 3.7125686500962763`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{3.712573118720171*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.712573119306724*^9, 3.7125738054457397`*^9, 3.712573856368719*^9, 
   3.712574019065688*^9, 3.712574057651944*^9, 3.712574098992288*^9, 
   3.71257413306222*^9, 3.7125741709982862`*^9, 3.712574209986512*^9, 
   3.712574250391417*^9, {3.712574284228015*^9, 3.712574342100587*^9}, 
   3.712574385290023*^9, 3.7130652483623867`*^9, 3.7130654818031054`*^9, 
   3.713065534291456*^9, 3.732288570211248*^9, 3.7322893735333357`*^9, 
   3.732326091994754*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, 3.698764924529749*^9, {3.6987650592696257`*^9, 
   3.698765069399647*^9}, 3.698768630671116*^9, {3.712570506899727*^9, 
   3.71257050829219*^9}, {3.7323260374688883`*^9, 3.732326038643608*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{
  3.6905444288816643`*^9, {3.6905649141899033`*^9, 3.690564914798699*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.6905444295450783`*^9, 3.690544439542307*^9}, 
   3.690544559375519*^9, 3.6905635376283503`*^9, 3.690563686281392*^9, 
   3.690564001346216*^9, 3.690565091694058*^9, 3.690567099904263*^9, 
   3.712570724002432*^9, 3.7125715916105747`*^9, 3.712573815304554*^9, 
   3.712573857235981*^9, 3.712574019592815*^9, 3.712574058185409*^9, 
   3.7125740998553457`*^9, 3.712574133674717*^9, 3.712574171564576*^9, 
   3.712574210527665*^9, 3.7125742509739437`*^9, {3.712574284811124*^9, 
   3.712574342737258*^9}, 3.712574385971891*^9, 3.713065249163169*^9, 
   3.713065482706409*^9, 3.7130655350756493`*^9, 3.732288571208248*^9, 
   3.732289374387023*^9, 3.732326093173935*^9}]
}, Open  ]],

Cell["and compute the error at P ", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.712570726385084*^9, 3.712570726742387*^9}, {
   3.712574403436171*^9, 3.712574403901232*^9}, {3.7322884823510017`*^9, 
   3.732288522488038*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, 3.71257076552664*^9, {3.732326040609064*^9, 
   3.7323260429443808`*^9}}],

Cell[BoxData["0.35924830193942214`"], "Output",
 CellChangeTimes->{{3.690544050334016*^9, 3.690544075778101*^9}, {
   3.690544539849698*^9, 3.690544586603568*^9}, 3.6905635377760773`*^9, 
   3.690563686469589*^9, {3.6905638556347322`*^9, 3.690563865412661*^9}, {
   3.69056506248263*^9, 3.6905650918898573`*^9}, 3.69056710049295*^9, {
   3.712570771550803*^9, 3.712570806542533*^9}, 3.712571596526267*^9, 
   3.712573816721376*^9, 3.712573857352776*^9, 3.712574019683693*^9, 
   3.7125740582844257`*^9, 3.712574099960614*^9, 3.7125741337739153`*^9, 
   3.712574171746937*^9, 3.71257421062136*^9, 3.712574251074769*^9, {
   3.712574284905711*^9, 3.7125743428641453`*^9}, 3.712574386102997*^9, 
   3.713065249266694*^9, 3.713065482803249*^9, 3.7130655351936502`*^9, 
   3.732288571347337*^9, 3.7322893744915543`*^9, 3.7323260933023*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.712570827776951*^9, 3.7125708279858*^9}, {
  3.732326046199423*^9, 3.7323260476764193`*^9}}],

Cell[BoxData["1.167751006675523`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.712570837603633*^9, 
   3.7125716013941936`*^9, 3.712573818935485*^9, 3.7125738574586897`*^9, 
   3.712574019782947*^9, 3.7125740584344387`*^9, 3.7125741000566072`*^9, 
   3.712574133875472*^9, 3.712574171838874*^9, 3.7125742107339687`*^9, 
   3.71257425116396*^9, {3.712574284996933*^9, 3.712574342960453*^9}, 
   3.7125743862379637`*^9, 3.713065249364819*^9, 3.713065482896343*^9, 
   3.713065535294715*^9, 3.732288571474167*^9, 3.732289374594322*^9, 
   3.732326093417392*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntermediateList", "=", 
  RowBox[{
   RowBox[{"NumericalTerms", "[", 
    RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", 
    "1"}]}]}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
  3.6905653285266*^9, 3.6905653288049803`*^9}, {3.712570961817329*^9, 
  3.71257096439445*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.690544649706738*^9, 3.690544657852687*^9}, 
   3.690563537953862*^9, 3.6905636866822233`*^9, 3.690565092232397*^9, 
   3.6905653295072937`*^9, 3.690565556465036*^9, 3.690567101694141*^9, 
   3.712570845988606*^9, 3.712570965220827*^9, 3.7125716015133047`*^9, 
   3.712573821958851*^9, 3.712573857525325*^9, 3.712574019856152*^9, 
   3.712574058521929*^9, 3.712574100137726*^9, 3.7125741339448023`*^9, 
   3.7125741719026947`*^9, 3.712574210814336*^9, 3.7125742512236223`*^9, {
   3.712574285059882*^9, 3.7125743430221167`*^9}, 3.7125743863081636`*^9, 
   3.713065249430896*^9, 3.7130654829584293`*^9, 3.7130655353594627`*^9, 
   3.732288571546749*^9, 3.732289374765031*^9, 3.732326093491653*^9}]
}, Open  ]],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApproxRep", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, 3.712570852418235*^9, {3.712571241782523*^9, 
   3.712571242042912*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["me", "2"]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", "2"]}], "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "12"]}], ")"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mk", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}], 
   RowBox[{"9216", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mk", "2"], 
      SuperscriptBox["me", "2"]], "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"mpi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "mk"}], " ", "mpi", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}], "-", 
          SuperscriptBox["mpi", "2"]}], 
         SuperscriptBox["mk", "2"]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}]}], 
   RowBox[{"128", " ", "mk", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}], "-", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "EulerGamma"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"1536", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"1536", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["11", "6"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"5120", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.69056353829597*^9, 3.690563686726515*^9, 3.690563740460973*^9, {
   3.6905637853157587`*^9, 3.690563800605235*^9}, 3.69056509291543*^9, 
   3.690565352357799*^9, {3.690565546770623*^9, 3.6905655636772947`*^9}, {
   3.690565684385915*^9, 3.690565693708748*^9}, 3.690567101741645*^9, 
   3.712570855311117*^9, 3.712570967480241*^9, 3.712571245360196*^9, 
   3.7125716015368223`*^9, 3.712573824297254*^9, 3.712573857549879*^9, 
   3.712574019898267*^9, 3.712574058552432*^9, 3.712574100169599*^9, 
   3.71257413396422*^9, 3.7125741719315577`*^9, 3.7125742108645277`*^9, 
   3.712574251257292*^9, {3.712574285080677*^9, 3.712574343049719*^9}, 
   3.712574386336972*^9, 3.7130652494635773`*^9, 3.7130654829870787`*^9, 
   3.7130655353978567`*^9, 3.732288571600185*^9, 3.7322893748616867`*^9, 
   3.7323260935440807`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "-", "5", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}], "2"], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "6"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mpi", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["5", "4"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}], 
       FractionBox[
        SuperscriptBox["mk", "2"], 
        SuperscriptBox["mpi", "2"]]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "3"], "-", 
         RowBox[{"Log", "[", "4", "]"}], "-", " ", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["5", "2"], ",", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            RowBox[{"4", " ", 
             SuperscriptBox["mk", "2"]}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "10"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["37", "30"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "4"], 
        RowBox[{"18", " ", 
         SuperscriptBox["mk", "2"], " ", 
         SuperscriptBox["mpi", "2"]}]], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.712829293862858*^9, 3.71282931169275*^9}, 
   3.7128293482869062`*^9, {3.71282946032552*^9, 3.712829486205677*^9}, {
   3.7128295163268547`*^9, 3.712829569400185*^9}, {3.712829610881373*^9, 
   3.71282961966577*^9}, {3.713065238753737*^9, 3.713065242022526*^9}, {
   3.732289541842334*^9, 3.732289543755081*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.71282889337995*^9, 3.712828893582795*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712574421527462*^9, 3.7125744217568007`*^9}}],

Cell["\<\
As a final check we compute its numerical value for the chosen set of masses \
\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", "Mpi"}], ",", 
     RowBox[{"mk", "\[Rule]", "Mk"}], ",", 
     RowBox[{"me", "\[Rule]", "Me"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6905655750897217`*^9, 3.690565700772172*^9}, {
   3.71257091002674*^9, 3.71257092389121*^9}, 3.712571250685684*^9}],

Cell[BoxData["0.00004254990903255976`"], "Output",
 CellChangeTimes->{{3.690565667483189*^9, 3.6905657014457693`*^9}, 
   3.6905671017756863`*^9, 3.71257092521242*^9, 3.712570972367547*^9, 
   3.712571251598507*^9, 3.71257160155856*^9, {3.712573827592658*^9, 
   3.7125738575743523`*^9}, 3.712574019931426*^9, 3.7125740585723047`*^9, 
   3.712574100205764*^9, 3.7125741339949417`*^9, 3.712574171981113*^9, 
   3.712574210913266*^9, 3.712574251275588*^9, {3.712574285127652*^9, 
   3.7125743430698557`*^9}, 3.71257438637193*^9, 3.7130652495799227`*^9, 
   3.713065483102674*^9, 3.713065535542885*^9, 3.7322885723518667`*^9, 
   3.732289395721912*^9, 3.7323260936384573`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712570933476853*^9, 3.712570933713559*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.73232605438233*^9, 3.7323260594278717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326013812871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000042439399662371894`", ",", "0.000046455999709110845`", ",", 
   "0.00004335342787611401`", ",", "0.000042946162063210296`", ",", 
   "0.00003996277197625891`", ",", "0.00004255083629354334`", ",", 
   "0.00004290321157257063`", ",", "0.00004366961096500296`", ",", 
   "0.000051646380640482634`", ",", "0.00004065486829248418`", ",", 
   "0.00003594208036289431`", ",", "0.00004359602196446282`", ",", 
   "0.00004399630997594641`", ",", "0.00004124526336351087`", ",", 
   "0.00004712585405268615`", ",", "0.000052221301200816615`", ",", 
   "0.00004254990903255976`", ",", "0.00005203477328163023`", ",", 
   "0.000045948299446956016`", ",", "0.00004600207810552941`", ",", 
   "0.00004484752826436315`", ",", "0.000051145986938575657`", ",", 
   "0.00004311941083970104`", ",", "0.00005373638409683649`", ",", 
   "0.00004437290589049688`", ",", "0.000045299106217434934`", ",", 
   "0.00005483068734761422`", ",", "0.000048994677012140426`", ",", 
   "0.00005232687111896841`", ",", "0.00004903266989699357`", ",", 
   "0.00004290697861006041`", ",", "0.000050697691078295615`", ",", 
   "0.00005753617619357594`", ",", "0.0000491939664531177`", ",", 
   "0.000055259089382385256`", ",", "0.00005366287058765716`", ",", 
   "0.00005992848846125111`", ",", "0.00006168797095761521`", ",", 
   "0.00005973888612346061`", ",", "0.00005840386123310264`", ",", 
   "0.0000681679319687695`", ",", "0.00013286528505915371`", ",", 
   "0.0000685160586414096`", ",", "0.00006604945825393266`", ",", 
   "0.00007534831706175574`", ",", "0.00007922740923530194`", ",", 
   "0.00014970873621994007`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, 3.713065249671699*^9, 
   3.71306548318649*^9, 3.713065535628929*^9, 3.732288572438819*^9, 
   3.732289395815988*^9, 3.732326093738735*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.732326015657271*^9, 3.732326075009965*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000042492432766077`", ",", "0.000046516228121529546`", ",", 
   "0.00004341507011074858`", ",", "0.00004301582512322847`", ",", 
   "0.00004004844522843993`", ",", "0.00004263997059680198`", ",", 
   "0.000043002224330131`", ",", "0.00004378113781980734`", ",", 
   "0.00005176731276191807`", ",", "0.0000407774278371329`", ",", 
   "0.000036059330165097175`", ",", "0.00004372504709018719`", ",", 
   "0.00004412733844577655`", ",", "0.000041374015356262296`", ",", 
   "0.00004726574337730692`", ",", "0.00005237156019834697`", ",", 
   "0.00004270331998447575`", ",", "0.000052201591279784056`", ",", 
   "0.000046112080998107406`", ",", "0.0000461670224999353`", ",", 
   "0.00004501300536688184`", ",", "0.00005132031050254097`", ",", 
   "0.00004328814978697136`", ",", "0.00005392180794265519`", ",", 
   "0.000044564076501028435`", ",", "0.00004549553331925039`", ",", 
   "0.0000550403049012925`", ",", "0.000049203572796775895`", ",", 
   "0.00005256054566525918`", ",", "0.000049270343307316895`", ",", 
   "0.00004314270972903951`", ",", "0.0000509383048031871`", ",", 
   "0.00005778688194068619`", ",", "0.00004945998032086664`", ",", 
   "0.00005553821108450867`", ",", "0.0000539824033232592`", ",", 
   "0.00006026099232625867`", ",", "0.00006206836883731167`", ",", 
   "0.000060156309148824566`", ",", "0.00005884171307187859`", ",", 
   "0.00006860242004974944`", ",", "0.00013335836045709108`", ",", 
   "0.00006901319336470787`", ",", "0.00006659730484303192`", ",", 
   "0.00007595298609378125`", ",", "0.0000799054699134266`", ",", 
   "0.0001504633956290031`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, 
   3.713065250519071*^9, 3.7130654840397673`*^9, 3.713065536500869*^9, 
   3.732288573488224*^9, 3.73228939683114*^9, 3.7323260949484053`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290825255571*^9, 3.732290825786422*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "31", "}"}], ",", 
   RowBox[{"{", "34", "}"}], ",", 
   RowBox[{"{", "35", "}"}], ",", 
   RowBox[{"{", "36", "}"}], ",", 
   RowBox[{"{", "37", "}"}], ",", 
   RowBox[{"{", "38", "}"}], ",", 
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "41", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}], ",", 
   RowBox[{"{", "47", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["0.8485785502035098`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.73232627886382*^9, 3.7323262790901213`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732326277841928*^9, 3.7323262781072083`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", 
   RowBox[{"2", "\[Pi]KK"}]], " ", "eta"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
   3.712567384590838*^9, 3.712567397317856*^9}, 3.7125881437991133`*^9, 
   3.732328552129006*^9},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328092295711*^9}],

Cell[BoxData[
 RowBox[{"Term1", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "12"], "-", 
     FractionBox["3", "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709888682450653*^9, 3.709888805221282*^9}, 
   3.709889628574986*^9, {3.7098897142097597`*^9, 3.709889725399798*^9}, {
   3.7125674454863777`*^9, 3.712567499069116*^9}, {3.712574674838242*^9, 
   3.712574681364148*^9}, {3.712578865357335*^9, 3.712578882900663*^9}, 
   3.7125881487551527`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term2", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567486042018*^9, 3.712567486328744*^9}, {
  3.7125675197323837`*^9, 3.712567526062758*^9}, {3.712574692891994*^9, 
  3.712574694486046*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term3", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256753329004*^9, 3.712567540838574*^9}, {
  3.71257470224366*^9, 3.712574705064375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term4", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], 
     FractionBox["1", "2"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567553303418*^9, 3.712567582492195*^9}, {
  3.712574718835585*^9, 3.71257474787873*^9}, {3.712574798056563*^9, 
  3.712574798333624*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term5", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "3"]}], 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567587165711*^9, 3.712567639242684*^9}, {
   3.7125747291520147`*^9, 3.712574749370812*^9}, 3.712574802506711*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term6", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["mpi", "4"], 
       RowBox[{"60", " ", 
        SuperscriptBox["mk", "4"]}]]}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"2", ",", "2", ",", 
       FractionBox["7", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256764411954*^9, 3.712567664762796*^9}, 
   3.71256938183111*^9, {3.7125747635145063`*^9, 3.712574768197229*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term7", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m"}], "]"}]}], 
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}], "]"}]}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7125748123478317`*^9, 3.712574819320735*^9}, 
   3.712817678108531*^9, {3.71281770834433*^9, 3.7128177339396133`*^9}, 
   3.712818170396538*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term8", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m1", "+", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "m2"], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1", "+", "m2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m2"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m1", "+", "m2"}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "m1", "+", "m2"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712574832527932*^9, 3.712574849136651*^9}, 
   3.7128176825183973`*^9, {3.712817799629599*^9, 3.7128178341955357`*^9}, {
   3.7128181231996317`*^9, 3.712818125863132*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term9", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Pi]"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m1", "+", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "m2"], " ", 
   FractionBox[
    RowBox[{" ", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m1", "+", "m2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m1", "+", "m2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m1", "+", "m2"}], "]"}]}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m1", "+", "m2"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.712574858670229*^9, 3.7125748732124977`*^9}, 
   3.7128176869464083`*^9, {3.71281775959412*^9, 3.7128178155524263`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712567860263706*^9, 3.712567860561377*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"Term1", ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term7", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.7125678829165*^9, 
   3.712567916257401*^9}, {3.712568181293049*^9, 3.712568308565866*^9}, 
   3.712568369785185*^9, {3.7125706634975843`*^9, 3.712570693984705*^9}, 
   3.712573779354424*^9, {3.7125749970651197`*^9, 3.712575023665271*^9}, {
   3.71257505479534*^9, 3.7125751284234037`*^9}, {3.7125751792831163`*^9, 
   3.7125752152540083`*^9}, {3.7125756681828337`*^9, 3.712575668403378*^9}, {
   3.712578892577345*^9, 3.712578896808655*^9}, {3.712588155876677*^9, 
   3.7125881561776752`*^9}, {3.7128178729478617`*^9, 3.7128178854483356`*^9}}],

Cell["The double series are computed until M and N equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328189841428*^9, 3.73232819010559*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Term1", ",", 
       RowBox[{"Term2", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term3", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term4", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term5", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term6", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term7", "[", 
          RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term8", "[", 
          RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term9", "[", 
          RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], " ", "//",
      "N"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.712568422088294*^9, 
   3.7125684296432753`*^9}, {3.712570540962249*^9, 3.712570637670485*^9}, 
   3.7125737870274267`*^9, {3.712575155138969*^9, 3.7125751616911716`*^9}, {
   3.712575240099262*^9, 3.712575242034872*^9}, {3.712575675998683*^9, 
   3.712575676244066*^9}, {3.712578900704307*^9, 3.712578904267048*^9}, {
   3.712588158449071*^9, 3.7125881586675386`*^9}, {3.712817945712126*^9, 
   3.7128179845224323`*^9}}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.712568454531337*^9, 
   3.712571560052302*^9, 3.712571871642888*^9, 3.7125728287190523`*^9, {
   3.7125730618097677`*^9, 3.712573079107114*^9}, 3.712573795569478*^9, 
   3.712573856037483*^9, 3.712574018802937*^9, 3.7125740574152737`*^9, 
   3.712574098771264*^9, 3.712574132864792*^9, 3.71257417074655*^9, 
   3.712574209786271*^9, 3.712574250142755*^9, {3.712574283972397*^9, 
   3.712574341848282*^9}, 3.712574385029029*^9, 3.7125751727553864`*^9, 
   3.712575248361882*^9, 3.712575490929443*^9, 3.712575680820485*^9, 
   3.7125757441564417`*^9, 3.712575812846286*^9, {3.712575861782069*^9, 
   3.712575881016623*^9}, 3.7125759519738617`*^9, 3.712575992492875*^9, 
   3.712576085838113*^9, 3.712576135564473*^9, 3.712576212363611*^9, 
   3.712576563081373*^9, 3.712576652125176*^9, 3.712576705318974*^9, 
   3.712576780976495*^9, 3.712577129176086*^9, 3.712577174333365*^9, 
   3.712577311529567*^9, 3.712578144512143*^9, 3.712578190717556*^9, 
   3.712578532964375*^9, 3.712578599990259*^9, 3.712578648898844*^9, 
   3.71257869528211*^9, 3.7125789199537487`*^9, 3.712578959611455*^9, 
   3.712578993942511*^9, 3.712579034236032*^9, 3.712579082349667*^9, 
   3.7125791276800117`*^9, 3.712579166762533*^9, 3.71257920088763*^9, 
   3.7125792331581993`*^9, 3.712579264080019*^9, 3.7125793019127617`*^9, 
   3.712579336430089*^9, 3.712579694800996*^9, 3.7125797737949257`*^9, 
   3.7125798210813847`*^9, 3.712579851965744*^9, {3.7125799588496447`*^9, 
   3.7125799776432657`*^9}, 3.712588177045272*^9, 3.712588207628003*^9, {
   3.7125882471389914`*^9, 3.712588274659463*^9}, 3.712588351089974*^9, 
   3.712588393624641*^9, 3.7125884377796907`*^9, {3.712588480931135*^9, 
   3.7125885061601686`*^9}, 3.712588545273614*^9, 3.712588590744896*^9, 
   3.71258865967802*^9, {3.712588689943795*^9, 3.71258871431557*^9}, 
   3.7125887490920153`*^9, 3.7125888049525757`*^9, 3.712588841184868*^9, {
   3.712588873279913*^9, 3.7125889060387983`*^9}, 3.712818048239002*^9, 
   3.712818130707264*^9, 3.7128181761434393`*^9, 3.71281835455233*^9, 
   3.712818443275638*^9, 3.712818564019929*^9, 3.7128186748500843`*^9, 
   3.71281871735077*^9, 3.712818765232154*^9, 3.712818841103407*^9, 
   3.712818891789742*^9, 3.712818932990439*^9, 3.7128189701124573`*^9, 
   3.7128190024800377`*^9, 3.7128190326896343`*^9, 3.712819481011647*^9, 
   3.7128195977561827`*^9, 3.7323282207377357`*^9, 3.732328417517902*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328144421588*^9, 3.732328144641406*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input and paramter setting", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}, {
  3.732328151033065*^9, 3.732328155866623*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "1"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
  3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
  3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, {
  3.712577170317802*^9, 3.712577170517282*^9}, {3.7125781201147213`*^9, 
  3.71257812026648*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.712568464788311*^9, 3.7125715600704613`*^9, 
   3.7125718716831636`*^9, 3.712572828757455*^9, {3.7125730618539953`*^9, 
   3.712573088016089*^9}, 3.712573798040475*^9, 3.712573856114071*^9, 
   3.712574018830246*^9, 3.7125740574325733`*^9, 3.712574098806919*^9, 
   3.712574132894127*^9, 3.7125741707630167`*^9, 3.7125742098194637`*^9, 
   3.712574250190362*^9, {3.712574284009151*^9, 3.712574341883585*^9}, 
   3.7125743850717297`*^9, 3.712575491828992*^9, 3.712575744204895*^9, 
   3.7125758128710117`*^9, {3.712575861817827*^9, 3.712575881054398*^9}, 
   3.7125759520108137`*^9, 3.71257599253391*^9, 3.7125760858773003`*^9, 
   3.712576135601941*^9, 3.712576212382563*^9, 3.712576563102056*^9, 
   3.712576652157589*^9, 3.7125767053455687`*^9, 3.712576781019706*^9, 
   3.712577129209199*^9, 3.712577174381116*^9, 3.712577311562092*^9, {
   3.712578120607615*^9, 3.712578144544217*^9}, 3.7125781907482967`*^9, 
   3.712578533000637*^9, 3.7125786000322638`*^9, 3.712578648933055*^9, 
   3.7125786953154917`*^9, 3.71257891999012*^9, 3.712578959632249*^9, 
   3.712578993983266*^9, 3.712579034252931*^9, 3.712579082391082*^9, 
   3.712579127714101*^9, 3.712579166800655*^9, 3.712579200922474*^9, 
   3.7125792331753263`*^9, 3.712579264098256*^9, 3.712579301954619*^9, 
   3.712579336470194*^9, 3.712579694827097*^9, 3.712579773836607*^9, 
   3.712579821106447*^9, 3.7125798519941177`*^9, {3.712579958891788*^9, 
   3.7125799776763678`*^9}, 3.712588177076253*^9, 3.712588207665215*^9, {
   3.712588247160411*^9, 3.712588274675769*^9}, 3.712588351112956*^9, 
   3.712588393651578*^9, 3.7125884378076363`*^9, {3.712588480962266*^9, 
   3.712588506198749*^9}, 3.712588545301359*^9, 3.712588590774521*^9, 
   3.712588659717238*^9, {3.712588689984366*^9, 3.712588714356208*^9}, 
   3.71258874912535*^9, 3.712588804980197*^9, 3.7125888412014713`*^9, {
   3.712588873304954*^9, 3.7125889060746107`*^9}, 3.7128180505051727`*^9, 
   3.712818130744779*^9, 3.712818176183112*^9, 3.712818354600636*^9, 
   3.712818443298224*^9, 3.7128185640712843`*^9, 3.712818674901216*^9, 
   3.712818717374115*^9, 3.712818765273756*^9, 3.712818841176972*^9, 
   3.712818891839478*^9, 3.712818933039947*^9, 3.712818970160862*^9, 
   3.7128190025157747`*^9, 3.712819032736211*^9, 3.7128194810627527`*^9, 
   3.712819597786702*^9, 3.7323282207871027`*^9, 3.732328417589522*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.3009711`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.56251974`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.6258674589515634`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.712818535552346*^9, 3.712818560734264*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712568955473942*^9, 3.71256895570722*^9}}],

Cell[TextData[{
 "This is the lattice data set from ... Each data set is in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], ",", 
     SubscriptBox["m", "K"], ",", 
     SubscriptBox["m", "\[Eta]"]}], "}"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287443607112*^9}, {3.732287572051407*^9, 
  3.732287683435726*^9}, {3.7322879845032463`*^9, 3.732288000699855*^9}, {
  3.732288092901752*^9, 3.732288093821199*^9}, {3.732289842978034*^9, 
  3.732289848123684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, {
   3.712818056040781*^9, 3.7128180566082582`*^9}, 3.7323281984394608`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7125689795292788`*^9, 3.712568979815095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Term1", "+", 
     RowBox[{"Term2", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term3", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term4", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term5", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term6", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Term7", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "100"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m1", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "//", "N"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.698764251447419*^9, 3.6987642550212264`*^9}, {
   3.698764285390889*^9, 3.6987644303237906`*^9}, {3.698764473142672*^9, 
   3.6987645114135394`*^9}, 3.698764554243628*^9, {3.698764604693121*^9, 
   3.6987646217213545`*^9}, 3.698764701113106*^9, {3.6987684529556036`*^9, 
   3.6987685621089954`*^9}, {3.6987686037922688`*^9, 
   3.6987686044474697`*^9}, {3.712568986264742*^9, 3.712569014918275*^9}, {
   3.712569209070698*^9, 3.7125693545291433`*^9}, {3.712569409220687*^9, 
   3.7125694182271214`*^9}, {3.712569607563146*^9, 3.712569619237722*^9}, 
   3.712569683544911*^9, {3.712569727186771*^9, 3.7125697582990294`*^9}, {
   3.712570136175988*^9, 3.712570225235951*^9}, {3.712570265832459*^9, 
   3.7125702691255713`*^9}, {3.712570337649685*^9, 3.7125703423800898`*^9}, {
   3.712570377100814*^9, 3.712570406918356*^9}, 3.712570461078718*^9, {
   3.712572817155929*^9, 3.712572823920171*^9}, {3.7125753411216393`*^9, 
   3.712575344319013*^9}, {3.712575687729003*^9, 3.7125757352959623`*^9}, {
   3.712578912433771*^9, 3.71257891635471*^9}, {3.7125881642889977`*^9, 
   3.7125881644725313`*^9}, {3.7128180728514137`*^9, 3.712818095781764*^9}, {
   3.712818187376029*^9, 3.7128182175160418`*^9}, {3.7323283395199327`*^9, 
   3.73232834658025*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.00007922544947558071`"}]], "Output",
 CellChangeTimes->{
  3.7128182226052856`*^9, 3.7128183548524723`*^9, 3.7128184435738497`*^9, 
   3.712818564365323*^9, 3.712818675156517*^9, 3.712818717634116*^9, 
   3.712818765527668*^9, 3.712818841484861*^9, 3.712818892123934*^9, 
   3.7128189333278112`*^9, 3.712818970407468*^9, 3.712819002768704*^9, 
   3.712819032969996*^9, 3.712819481306609*^9, 3.712819598016677*^9, 
   3.7323282209877577`*^9, {3.732328345384239*^9, 3.732328347006967*^9}, 
   3.732328417705851*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.71256864987531*^9, 3.7125686500962763`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{3.712573118720171*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.712573119306724*^9, 3.7125738054457397`*^9, 3.712573856368719*^9, 
   3.712574019065688*^9, 3.712574057651944*^9, 3.712574098992288*^9, 
   3.71257413306222*^9, 3.7125741709982862`*^9, 3.712574209986512*^9, 
   3.712574250391417*^9, {3.712574284228015*^9, 3.712574342100587*^9}, 
   3.712574385290023*^9, 3.712575744442671*^9, 3.712575813130567*^9, {
   3.712575862068822*^9, 3.71257588131923*^9}, 3.7125759522998457`*^9, 
   3.7125759927499533`*^9, 3.712576086129571*^9, 3.712576135821629*^9, 
   3.7125762125918903`*^9, 3.712576563329156*^9, 3.71257665239115*^9, 
   3.7125767055958138`*^9, 3.712576781287244*^9, 3.7125771294452744`*^9, 
   3.712577174612977*^9, 3.712577311778851*^9, 3.71257814475206*^9, 
   3.7125781909949303`*^9, 3.7125785334179564`*^9, 3.712578600241725*^9, 
   3.7125786491802273`*^9, 3.712578695567152*^9, 3.712578920275391*^9, 
   3.712578959863781*^9, 3.7125789942362757`*^9, 3.712579034509569*^9, 
   3.712579082643581*^9, 3.7125791279464407`*^9, 3.712579167036434*^9, 
   3.7125792011381693`*^9, 3.712579233458437*^9, 3.7125792643627*^9, 
   3.712579302154006*^9, 3.71257933672114*^9, 3.71257969511511*^9, 
   3.712579774134853*^9, 3.7125798213742657`*^9, 3.712579852260819*^9, {
   3.712579959158162*^9, 3.712579977925774*^9}, 3.7125881773283987`*^9, 
   3.712588207897441*^9, {3.7125882473693743`*^9, 3.712588274889027*^9}, 
   3.712588351315393*^9, 3.712588393902019*^9, 3.712588438055785*^9, {
   3.712588481178114*^9, 3.712588506413415*^9}, 3.7125885455361147`*^9, 
   3.712588590990281*^9, 3.7125886599683867`*^9, {3.71258869023569*^9, 
   3.712588714620661*^9}, 3.712588749342166*^9, 3.712588805196821*^9, 
   3.712588841450239*^9, {3.7125888737537613`*^9, 3.712588906308098*^9}, 
   3.7128181311566772`*^9, 3.712818176654284*^9, 3.712818354912594*^9, 
   3.712818443627087*^9, 3.712818564436329*^9, 3.7128186752320623`*^9, 
   3.7128187177027817`*^9, 3.7128187655700607`*^9, 3.712818841543405*^9, 
   3.71281889220474*^9, 3.7128189334070063`*^9, 3.712818970493596*^9, 
   3.7128190028482647`*^9, 3.712819033015649*^9, 3.712819481356633*^9, 
   3.7128195980693197`*^9, 3.73232822107511*^9, 3.7323284177480803`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, 3.698764924529749*^9, {3.6987650592696257`*^9, 
   3.698765069399647*^9}, 3.698768630671116*^9, {3.712570506899727*^9, 
   3.71257050829219*^9}, {3.732328352978619*^9, 3.73232835428249*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{
  3.6905444288816643`*^9, {3.6905649141899033`*^9, 3.690564914798699*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.6905444295450783`*^9, 3.690544439542307*^9}, 
   3.690544559375519*^9, 3.6905635376283503`*^9, 3.690563686281392*^9, 
   3.690564001346216*^9, 3.690565091694058*^9, 3.690567099904263*^9, 
   3.712570724002432*^9, 3.7125715916105747`*^9, 3.712573815304554*^9, 
   3.712573857235981*^9, 3.712574019592815*^9, 3.712574058185409*^9, 
   3.7125740998553457`*^9, 3.712574133674717*^9, 3.712574171564576*^9, 
   3.712574210527665*^9, 3.7125742509739437`*^9, {3.712574284811124*^9, 
   3.712574342737258*^9}, 3.712574385971891*^9, 3.712575746074065*^9, 
   3.712575814780295*^9, {3.712575863604957*^9, 3.712575882968335*^9}, 
   3.7125759538561068`*^9, 3.71257599457355*^9, 3.712576087908757*^9, 
   3.7125761372912703`*^9, 3.712576213874308*^9, 3.712576564716209*^9, 
   3.712576653693141*^9, 3.7125767071837482`*^9, 3.712576782846724*^9, 
   3.712577130958932*^9, 3.712577176109294*^9, 3.712577313260818*^9, 
   3.712578146253824*^9, 3.712578192396896*^9, 3.7125785351346283`*^9, 
   3.712578601815508*^9, 3.712578650789757*^9, 3.7125786971213017`*^9, 
   3.7125789217824907`*^9, 3.7125789614008913`*^9, 3.712578995695362*^9, 
   3.712579036044999*^9, 3.7125790843082523`*^9, 3.7125791295859222`*^9, 
   3.71257916868928*^9, 3.712579202689348*^9, 3.712579234944409*^9, 
   3.712579265896578*^9, 3.712579303706149*^9, 3.712579338341895*^9, 
   3.712579696724601*^9, 3.7125797756575947`*^9, 3.7125798229745893`*^9, 
   3.712579853762587*^9, {3.712579960419627*^9, 3.712579979473851*^9}, 
   3.712588178990737*^9, 3.7125882091971827`*^9, {3.7125882486093693`*^9, 
   3.712588277213361*^9}, 3.7125883530846853`*^9, 3.712588395616014*^9, 
   3.712588439591524*^9, {3.7125884827952757`*^9, 3.712588507913875*^9}, 
   3.7125885470286303`*^9, 3.712588592466166*^9, 3.712588661564034*^9, {
   3.712588691669634*^9, 3.71258871593615*^9}, 3.7125887509152117`*^9, 
   3.712588806689583*^9, 3.712588842932859*^9, {3.7125888755562353`*^9, 
   3.7125889078694696`*^9}, 3.7128181319881573`*^9, 3.712818177531219*^9, 
   3.712818355667856*^9, 3.712818444676709*^9, 3.712818565418757*^9, 
   3.712818676131597*^9, 3.712818718505821*^9, 3.712818766360115*^9, 
   3.712818842368536*^9, 3.712818893212493*^9, 3.7128189341037073`*^9, 
   3.712818971312463*^9, 3.712819003533477*^9, 3.712819033928832*^9, 
   3.712819482349709*^9, 3.7128195990376043`*^9, 3.732328222353127*^9, 
   3.732328418821987*^9}]
}, Open  ]],

Cell["and compute the error at P = 7", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.712570726385084*^9, 3.712570726742387*^9}, {
   3.712574403436171*^9, 3.712574403901232*^9}, {3.712575915525663*^9, 
   3.712575925050796*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, 3.71257076552664*^9, {3.73232835571747*^9, 
   3.7323283571668*^9}}],

Cell[BoxData["0.04222847932878551`"], "Output",
 CellChangeTimes->{{3.690544050334016*^9, 3.690544075778101*^9}, {
   3.690544539849698*^9, 3.690544586603568*^9}, 3.6905635377760773`*^9, 
   3.690563686469589*^9, {3.6905638556347322`*^9, 3.690563865412661*^9}, {
   3.69056506248263*^9, 3.6905650918898573`*^9}, 3.69056710049295*^9, {
   3.712570771550803*^9, 3.712570806542533*^9}, 3.712571596526267*^9, 
   3.712573816721376*^9, 3.712573857352776*^9, 3.712574019683693*^9, 
   3.7125740582844257`*^9, 3.712574099960614*^9, 3.7125741337739153`*^9, 
   3.712574171746937*^9, 3.71257421062136*^9, 3.712574251074769*^9, {
   3.712574284905711*^9, 3.7125743428641453`*^9}, 3.712574386102997*^9, 
   3.712575746301484*^9, 3.712575815000495*^9, {3.712575863834038*^9, 
   3.712575883204237*^9}, 3.7125759540695953`*^9, 3.712575994806169*^9, 
   3.712576088161517*^9, 3.7125761375155478`*^9, 3.712576214077284*^9, 
   3.712576564949225*^9, 3.712576653902587*^9, 3.7125767073966293`*^9, 
   3.712576783075955*^9, 3.7125771311670713`*^9, 3.7125771763246603`*^9, 
   3.712577313483604*^9, 3.712578146466936*^9, 3.712578192588797*^9, 
   3.712578535432279*^9, 3.712578602037539*^9, 3.712578651055295*^9, 
   3.71257869733776*^9, 3.712578921993264*^9, 3.7125789616207743`*^9, 
   3.712578995923958*^9, 3.712579036273715*^9, 3.712579084544623*^9, 
   3.712579129843408*^9, 3.712579168924556*^9, 3.712579202902299*^9, 
   3.712579235159657*^9, 3.7125792661093283`*^9, 3.712579303962439*^9, 
   3.7125793385696793`*^9, 3.712579696977703*^9, 3.712579775870894*^9, 
   3.712579823203045*^9, 3.7125798539921207`*^9, {3.712579960652501*^9, 
   3.7125799797188387`*^9}, 3.7125881792191687`*^9, 3.712588209422035*^9, {
   3.712588248820212*^9, 3.7125882774404716`*^9}, 3.712588353310895*^9, 
   3.712588395829876*^9, 3.712588439821087*^9, {3.712588483019414*^9, 
   3.7125885081311502`*^9}, 3.712588547233262*^9, 3.712588592678742*^9, 
   3.7125886617792273`*^9, {3.712588691904748*^9, 3.712588716168902*^9}, 
   3.712588751137727*^9, 3.712588806908697*^9, 3.712588843156597*^9, {
   3.712588875784792*^9, 3.712588908094433*^9}, 3.712818132139154*^9, 
   3.712818177662259*^9, 3.712818355806738*^9, 3.712818444820489*^9, 
   3.7128185655572443`*^9, 3.712818676271348*^9, 3.712818718654409*^9, 
   3.712818766489387*^9, 3.712818842501618*^9, 3.712818893374531*^9, 
   3.712818934288671*^9, 3.712818971596197*^9, 3.712819003665265*^9, 
   3.712819034073759*^9, 3.7128194824958572`*^9, 3.712819599207683*^9, 
   3.732328222508568*^9, 3.732328418959736*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.712570827776951*^9, 3.7125708279858*^9}, {
  3.732328361622609*^9, 3.732328364238244*^9}}],

Cell[BoxData["1.150826710244547`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.712570837603633*^9, 
   3.7125716013941936`*^9, 3.712573818935485*^9, 3.7125738574586897`*^9, 
   3.712574019782947*^9, 3.7125740584344387`*^9, 3.7125741000566072`*^9, 
   3.712574133875472*^9, 3.712574171838874*^9, 3.7125742107339687`*^9, 
   3.71257425116396*^9, {3.712574284996933*^9, 3.712574342960453*^9}, 
   3.7125743862379637`*^9, 3.712575746502942*^9, 3.71257581528004*^9, {
   3.712575864054028*^9, 3.712575883453973*^9}, 3.712575954279222*^9, 
   3.7125759950230913`*^9, 3.7125760883909073`*^9, 3.712576137728799*^9, 
   3.712576214286458*^9, 3.712576565168337*^9, 3.71257665411537*^9, 
   3.712576707611659*^9, 3.7125767833029823`*^9, 3.712577131381907*^9, 
   3.712577176543509*^9, 3.712577313718245*^9, 3.712578146682876*^9, 
   3.712578192810239*^9, 3.7125785357103167`*^9, 3.7125786022795467`*^9, 
   3.71257865129648*^9, 3.712578697564703*^9, 3.712578922197916*^9, 
   3.7125789618477707`*^9, 3.712578996150237*^9, 3.712579036478488*^9, 
   3.712579084777186*^9, 3.712579130072176*^9, 3.712579169156156*^9, 
   3.712579203121846*^9, 3.712579235374427*^9, 3.712579266354019*^9, 
   3.712579304208009*^9, 3.712579338812595*^9, 3.712579697216954*^9, 
   3.712579776091651*^9, 3.712579823444458*^9, 3.712579854206027*^9, {
   3.712579960867955*^9, 3.7125799799644814`*^9}, 3.712588179421856*^9, 
   3.712588209641214*^9, {3.7125882490288343`*^9, 3.712588277652606*^9}, 
   3.712588353523383*^9, 3.712588396042403*^9, 3.712588440051196*^9, {
   3.712588483239924*^9, 3.71258850835956*^9}, 3.712588547440447*^9, 
   3.7125885928982143`*^9, 3.7125886620255203`*^9, {3.712588692119895*^9, 
   3.712588716421755*^9}, 3.712588751366239*^9, 3.7125888071331377`*^9, 
   3.7125888433632383`*^9, {3.712588876000366*^9, 3.712588908313444*^9}, 
   3.71281813227516*^9, 3.712818177802383*^9, 3.712818355941309*^9, 
   3.712818444948997*^9, 3.712818565706129*^9, 3.7128186764136868`*^9, 
   3.712818718804142*^9, 3.7128187666196623`*^9, 3.712818842645597*^9, 
   3.71281889354862*^9, 3.712818934441517*^9, 3.712818971754322*^9, 
   3.712819003797573*^9, 3.712819034200347*^9, 3.712819482643737*^9, 
   3.712819599362823*^9, 3.732328222751145*^9, 3.7323284190930653`*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328502067657*^9, 3.7323285023301992`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntermediateList", "=", 
   RowBox[{
    RowBox[{"NumericalTerms", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", "1"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, {3.712570961817329*^9, 
   3.71257096439445*^9}, 3.7125787035920763`*^9}],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApproxRep", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, 3.712570852418235*^9, {3.712571241782523*^9, 
   3.712571242042912*^9}, 3.712819583328815*^9, 3.732328380445016*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["me", "6"], 
    RowBox[{"107520", " ", 
     SuperscriptBox["mk", "6"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
  FractionBox[
   SuperscriptBox["me", "4"], 
   RowBox[{"15360", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["me", "2"], 
   RowBox[{"1536", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "2"]}], 
   RowBox[{"17920", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "2"]}], 
   RowBox[{"5120", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "+", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "12"]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "mk"}], " ", "mpi", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}], "-", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "2"]]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["mk", "2"], " ", 
     RowBox[{"ArcSin", "[", 
      FractionBox["mpi", 
       RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["mpi", "2"], " ", 
     RowBox[{"ArcSin", "[", 
      FractionBox["mpi", 
       RowBox[{"2", " ", "mk"}]], "]"}]}]}], 
   RowBox[{"128", " ", "mk", " ", "mpi", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}], "-", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "mk"}], " ", "mpi", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}], "-", 
          SuperscriptBox["mpi", "2"]}], 
         SuperscriptBox["mk", "2"]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}]}], 
   RowBox[{"64", " ", "mk", " ", "mpi", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}], "-", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"2", ",", "2", ",", 
      FractionBox["7", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}]}], 
   RowBox[{"15360", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"Log", "[", 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], "]"}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], "]"}], "2"], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "EulerGamma"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"768", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"1536", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "EulerGamma", "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"5120", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["11", "6"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"2560", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["10", "3"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"15360", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["25", "12"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["9", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"17920", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["35", "12"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["9", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"8960", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["43", "15"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["11", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"10752", " ", 
    SuperscriptBox["mk", "8"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "6"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["37", "10"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["11", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"32256", " ", 
    SuperscriptBox["mk", "8"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["me", "6"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["209", "60"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["13", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"118272", " ", 
    SuperscriptBox["mk", "10"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.7323284192072277`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.73232837628967*^9, 3.7323283765600233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}], "2"], "+", 
      RowBox[{
       FractionBox["2", "3"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "3"], "-", " ", 
         RowBox[{"Log", "[", "4", "]"}], "-", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["5", "2"], ",", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mpi", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "10"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["31", "15"], "-", 
         RowBox[{"Log", "[", "4", "]"}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"2", ",", "2", ",", 
            FractionBox["7", "2"], ",", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            RowBox[{"4", " ", 
             SuperscriptBox["mk", "2"]}]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "6"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "30"], 
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox["me", "4"]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["19", "15"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      FractionBox[
       SuperscriptBox["me", "6"], 
       RowBox[{"210", " ", 
        SuperscriptBox["mk", "6"]}]], "+", 
      RowBox[{
       FractionBox["1", "5"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "2"], " ", 
          SuperscriptBox["mpi", "2"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "15"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["3", "35"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "2"], " ", 
          SuperscriptBox["mpi", "4"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "6"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["533", "420"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "35"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "2"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "6"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["9", "140"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "63"], " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "6"], " ", 
          SuperscriptBox["mpi", "2"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "8"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["79", "630"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "21"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["223", "315"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "4"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "8"]}]]}], "+", 
      RowBox[{
       FractionBox["5", "231"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["757", "2772"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "6"], " ", 
          SuperscriptBox["mpi", "4"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "10"]}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712833012420068*^9, 3.712833016693475*^9}, {
   3.712833055610738*^9, 3.712833074157426*^9}, {3.712833147746545*^9, 
   3.712833171459063*^9}, 3.7128332335537643`*^9, {3.712833266366231*^9, 
   3.7128332920953407`*^9}, {3.712833335133359*^9, 3.71283334502526*^9}, {
   3.712833385453204*^9, 3.712833397364348*^9}, {3.7128334448844967`*^9, 
   3.7128334622330503`*^9}, {3.71283350373252*^9, 3.712833533162875*^9}, {
   3.7128340247423763`*^9, 3.7128340270754013`*^9}, {3.7128340579303617`*^9, 
   3.712834066443383*^9}, {3.712834331875629*^9, 3.712834524939096*^9}, {
   3.712834695015204*^9, 3.7128347404466476`*^9}, {3.7323283822889*^9, 
   3.732328383692196*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712834462508964*^9, 3.712834462748941*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712574421527462*^9, 3.7125744217568007`*^9}}],

Cell["\<\
As a final check we compute its numerical value for the chosen set of masses \
\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", "Mpi"}], ",", 
     RowBox[{"mk", "\[Rule]", "Mk"}], ",", 
     RowBox[{"me", "\[Rule]", "Me"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6905655750897217`*^9, 3.690565700772172*^9}, {
   3.71257091002674*^9, 3.71257092389121*^9}, 3.712571250685684*^9, {
   3.732328454244573*^9, 3.732328456950449*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.00007919199377302587`"}]], "Output",
 CellChangeTimes->{{3.690565667483189*^9, 3.6905657014457693`*^9}, 
   3.6905671017756863`*^9, 3.71257092521242*^9, 3.712570972367547*^9, 
   3.712571251598507*^9, 3.71257160155856*^9, {3.712573827592658*^9, 
   3.7125738575743523`*^9}, 3.712574019931426*^9, 3.7125740585723047`*^9, 
   3.712574100205764*^9, 3.7125741339949417`*^9, 3.712574171981113*^9, 
   3.712574210913266*^9, 3.712574251275588*^9, {3.712574285127652*^9, 
   3.7125743430698557`*^9}, 3.71257438637193*^9, {3.712575791008636*^9, 
   3.712575815568162*^9}, {3.712575864286303*^9, 3.7125758836805553`*^9}, 
   3.7125759544778433`*^9, 3.712575995241453*^9, 3.712576088644867*^9, 
   3.712576137939159*^9, 3.712576214657933*^9, 3.71257656544645*^9, 
   3.712576654373522*^9, 3.7125767078451*^9, 3.712576783573016*^9, 
   3.712577131609498*^9, 3.712577176814517*^9, 3.7125773139360027`*^9, 
   3.712578146878312*^9, 3.712578193076911*^9, 3.7125785359388657`*^9, 
   3.7125786025375443`*^9, 3.712578651510426*^9, 3.712578697778553*^9, 
   3.712578922406856*^9, 3.712578962010693*^9, 3.712578996333948*^9, 
   3.712579036770801*^9, 3.712579085110338*^9, 3.712579130268175*^9, 
   3.712579169353689*^9, 3.7125792032955923`*^9, 3.712579235558283*^9, 
   3.712579266631468*^9, 3.7125793043903112`*^9, 3.7125793390230494`*^9, 
   3.712579697478301*^9, 3.712579776270936*^9, 3.712579823631732*^9, 
   3.712579854410255*^9, {3.712579961041646*^9, 3.712579980147859*^9}, 
   3.7125881796778927`*^9, 3.7125882098748093`*^9, {3.712588249302923*^9, 
   3.712588277998241*^9}, 3.71258835375561*^9, 3.712588396263432*^9, 
   3.71258844029032*^9, {3.712588483457543*^9, 3.712588508568914*^9}, 
   3.712588547651442*^9, 3.712588593109199*^9, 3.7125886622609453`*^9, {
   3.712588692355763*^9, 3.712588716719851*^9}, 3.7125887515835867`*^9, 
   3.7125888073341503`*^9, 3.712588843585443*^9, {3.712588876236197*^9, 
   3.712588908522492*^9}, 3.712818132619524*^9, 3.712818178045267*^9, 
   3.712818356181686*^9, 3.712818445177231*^9, 3.712818565920361*^9, 
   3.712818676618877*^9, 3.7128187190351887`*^9, 3.712818766824877*^9, 
   3.7128188429012623`*^9, 3.7128188938075247`*^9, 3.712818934692515*^9, 
   3.712818972012226*^9, 3.712819004032797*^9, 3.712819034419035*^9, 
   3.712819482846031*^9, 3.712819599689003*^9, 3.732328223105856*^9, 
   3.732328419285611*^9, {3.732328454928733*^9, 3.732328457685092*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712570933476853*^9, 3.712570933713559*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.732328398524542*^9, 3.732328399824008*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732328206989992*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.000255945427798291`"}], ",", 
   RowBox[{"-", "0.0002484858251117889`"}], ",", 
   RowBox[{"-", "0.0002300565865981364`"}], ",", 
   RowBox[{"-", "0.00020446579959717705`"}], ",", 
   RowBox[{"-", "0.00015317183300632832`"}], ",", 
   RowBox[{"-", "0.00015727197029777106`"}], ",", 
   RowBox[{"-", "0.00014032481118378805`"}], ",", 
   RowBox[{"-", "0.00012323185298343848`"}], ",", 
   RowBox[{"-", "0.00013783545995812917`"}], ",", 
   RowBox[{"-", "0.00009694036473698782`"}], ",", 
   RowBox[{"-", "0.00008533784311310299`"}], ",", 
   RowBox[{"-", "0.00009974279753658587`"}], ",", 
   RowBox[{"-", "0.0000987864308080914`"}], ",", 
   RowBox[{"-", "0.00009173231504521777`"}], ",", 
   RowBox[{"-", "0.00009928630792346697`"}], ",", 
   RowBox[{"-", "0.00010408709368792669`"}], ",", 
   RowBox[{"-", "0.00007164991467110712`"}], ",", 
   RowBox[{"-", "0.00008783956190569336`"}], ",", 
   RowBox[{"-", "0.00007315082369795114`"}], ",", 
   RowBox[{"-", "0.0000723730383687129`"}], ",", 
   RowBox[{"-", "0.00006866409572973113`"}], ",", 
   RowBox[{"-", "0.00007919199377302587`"}], ",", 
   RowBox[{"-", "0.00006138730060648137`"}], ",", 
   RowBox[{"-", "0.00007750489500323967`"}], ",", 
   RowBox[{"-", "0.00005049935329755941`"}], ",", 
   RowBox[{"-", "0.00004981217616764868`"}], ",", 
   RowBox[{"-", "0.00006422021187040015`"}], ",", 
   RowBox[{"-", "0.000051617753804546266`"}], ",", 
   RowBox[{"-", "0.00004675715763785882`"}], ",", 
   RowBox[{"-", "0.00003883691963320522`"}], ",", 
   RowBox[{"-", "0.000028295806603273237`"}], ",", 
   RowBox[{"-", "0.00004079338657965354`"}], ",", 
   RowBox[{"-", "0.00004929924263085236`"}], ",", 
   RowBox[{"-", "0.00002953668916126255`"}], ",", 
   RowBox[{"-", "0.00003517191355081347`"}], ",", 
   RowBox[{"-", "0.000022388943699292572`"}], ",", 
   RowBox[{"-", "0.000027539702844543618`"}], ",", 
   RowBox[{"-", "0.000020005046484996854`"}], ",", 
   RowBox[{"-", "0.000012274655199054165`"}], ",", 
   RowBox[{"-", "8.38693311621191`*^-6"}], ",", 
   RowBox[{"-", "0.000017845841983985964`"}], ",", 
   RowBox[{"-", "0.00006793087358888814`"}], ",", 
   RowBox[{"-", "0.000010156148007873155`"}], ",", 
   RowBox[{"-", "3.2853029687926825`*^-6"}], ",", 
   RowBox[{"-", "4.895177759587638`*^-6"}], ",", 
   RowBox[{"-", "1.8056363258969669`*^-6"}], ",", 
   RowBox[{"-", "0.00003534864731843697`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, {3.712575793509547*^9, 
   3.71257581565129*^9}, {3.7125758643587427`*^9, 3.712575883768981*^9}, 
   3.712575954536683*^9, 3.7125759953934717`*^9, 3.712576088796186*^9, 
   3.7125761380057898`*^9, 3.71257621484129*^9, 3.712576565515325*^9, 
   3.71257665446005*^9, 3.712576707914638*^9, 3.71257678367167*^9, 
   3.71257713168291*^9, 3.712577176939331*^9, 3.7125773140426207`*^9, 
   3.712578146960759*^9, 3.712578193176078*^9, 3.712578536012846*^9, 
   3.712578602617662*^9, 3.712578651563897*^9, 3.712578697848632*^9, 
   3.712578922484622*^9, 3.712578962064982*^9, 3.7125789964163933`*^9, 
   3.712579036856571*^9, 3.712579085195549*^9, 3.712579130335704*^9, 
   3.712579169418082*^9, 3.7125792033705883`*^9, 3.712579235633031*^9, 
   3.712579266691868*^9, 3.712579304464847*^9, 3.712579339087775*^9, 
   3.712579697585751*^9, 3.7125797763431597`*^9, 3.712579823711294*^9, 
   3.712579854493621*^9, {3.712579961124222*^9, 3.712579980227242*^9}, 
   3.712588179778213*^9, 3.712588209949585*^9, {3.7125882493709183`*^9, 
   3.712588278979516*^9}, 3.712588353895404*^9, 3.712588396394866*^9, 
   3.7125884403564663`*^9, {3.712588483533039*^9, 3.712588508647748*^9}, 
   3.7125885477211437`*^9, 3.712588593181164*^9, 3.712588662331213*^9, {
   3.712588692438431*^9, 3.712588716782056*^9}, 3.7125887516545467`*^9, 
   3.7125888074059057`*^9, 3.712588843666567*^9, {3.7125888763892384`*^9, 
   3.7125889085856123`*^9}, 3.712818132761963*^9, 3.712818178133917*^9, 
   3.712818356300844*^9, 3.712818445250658*^9, 3.7128185660707912`*^9, 
   3.712818676690296*^9, 3.712818719132896*^9, 3.712818766889412*^9, 
   3.7128188429635477`*^9, 3.712818893888137*^9, 3.7128189347776012`*^9, 
   3.7128189720982237`*^9, 3.712819004096838*^9, 3.712819034486876*^9, 
   3.71281948291721*^9, 3.7128195997783823`*^9, 3.732328223372731*^9, 
   3.732328419389326*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.7323282086470737`*^9, 3.73232840471863*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.0002555620001808511`"}], ",", 
   RowBox[{"-", "0.00024811789632066765`"}], ",", 
   RowBox[{"-", "0.00022972796358618338`"}], ",", 
   RowBox[{"-", "0.00020419433790664704`"}], ",", 
   RowBox[{"-", "0.00015302464108688096`"}], ",", 
   RowBox[{"-", "0.00015711439067077706`"}], ",", 
   RowBox[{"-", "0.00014021054978964481`"}], ",", 
   RowBox[{"-", "0.00012316187431072047`"}], ",", 
   RowBox[{"-", "0.00013772763147688668`"}], ",", 
   RowBox[{"-", "0.00009693627214152788`"}], ",", 
   RowBox[{"-", "0.00008535944348442793`"}], ",", 
   RowBox[{"-", "0.00009973204465435525`"}], ",", 
   RowBox[{"-", "0.00009877796618999092`"}], ",", 
   RowBox[{"-", "0.00009174018486791659`"}], ",", 
   RowBox[{"-", "0.00009927664916417314`"}], ",", 
   RowBox[{"-", "0.00010406577180921458`"}], ",", 
   RowBox[{"-", "0.00007169543643450386`"}], ",", 
   RowBox[{"-", "0.00008785593654897638`"}], ",", 
   RowBox[{"-", "0.00007319420649343008`"}], ",", 
   RowBox[{"-", "0.00007241754761493995`"}], ",", 
   RowBox[{"-", "0.00006871341815441213`"}], ",", 
   RowBox[{"-", "0.00007922544947558071`"}], ",", 
   RowBox[{"-", "0.00006144284746910102`"}], ",", 
   RowBox[{"-", "0.00007754131685513541`"}], ",", 
   RowBox[{"-", "0.000050553077165869535`"}], ",", 
   RowBox[{"-", "0.000049865197010139564`"}], ",", 
   RowBox[{"-", "0.00006427390673551859`"}], ",", 
   RowBox[{"-", "0.00005167245057137355`"}], ",", 
   RowBox[{"-", "0.00004680601061936933`"}], ",", 
   RowBox[{"-", "0.00003886551010525185`"}], ",", 
   RowBox[{"-", "0.00002826807926879782`"}], ",", 
   RowBox[{"-", "0.00004082842871848528`"}], ",", 
   RowBox[{"-", "0.0000493516846800214`"}], ",", 
   RowBox[{"-", "0.00002951781722076172`"}], ",", 
   RowBox[{"-", "0.00003518539184324589`"}], ",", 
   RowBox[{"-", "0.00002230870862799072`"}], ",", 
   RowBox[{"-", "0.00002750623725982049`"}], ",", 
   RowBox[{"-", "0.00001989804056335603`"}], ",", 
   RowBox[{"-", "0.000012052946161241334`"}], ",", 
   RowBox[{"-", "8.087916374590046`*^-6"}], ",", 
   RowBox[{"-", "0.000017711369105995023`"}], ",", 
   RowBox[{"-", "0.00006798102921989484`"}], ",", 
   RowBox[{"-", "9.894164430273112`*^-6"}], ",", 
   RowBox[{"-", "2.8601293958184955`*^-6"}], ",", 
   RowBox[{"-", "4.513112819198312`*^-6"}], ",", 
   RowBox[{"-", "1.3379712213204972`*^-6"}], ",", 
   RowBox[{"-", "0.00003536295243816453`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, {
   3.71257579666775*^9, 3.712575818031666*^9}, {3.712575866739942*^9, 
   3.712575886153862*^9}, 3.7125759568075113`*^9, 3.7125759977474957`*^9, 
   3.7125760911589937`*^9, 3.712576140198452*^9, 3.7125762170878572`*^9, 
   3.712576567812786*^9, 3.71257665671612*^9, 3.71257671004119*^9, 
   3.712576786015821*^9, 3.71257713400902*^9, 3.712577179258401*^9, 
   3.712577316215633*^9, 3.712578149268427*^9, 3.712578195564776*^9, 
   3.7125785384166193`*^9, 3.7125786051647663`*^9, 3.71257865383852*^9, 
   3.7125787002023907`*^9, 3.712578924770464*^9, 3.712578964339328*^9, 
   3.712578998692738*^9, 3.712579039107181*^9, 3.7125790876817913`*^9, 
   3.712579132814434*^9, 3.712579172102401*^9, 3.712579205726734*^9, 
   3.712579237972253*^9, 3.7125792691225653`*^9, 3.712579306859996*^9, 
   3.7125793416267967`*^9, 3.712579700327355*^9, 3.712579778741053*^9, 
   3.712579826144153*^9, 3.712579856647675*^9, {3.712579963335211*^9, 
   3.712579982572757*^9}, 3.712588181982828*^9, 3.712588212249086*^9, {
   3.712588251503826*^9, 3.712588281309204*^9}, 3.712588356106448*^9, 
   3.712588398612301*^9, 3.712588443021661*^9, {3.712588485842801*^9, 
   3.712588510823745*^9}, 3.712588549932193*^9, 3.712588595403961*^9, 
   3.712588664674404*^9, {3.7125886947436237`*^9, 3.7125887190202093`*^9}, 
   3.712588753868806*^9, 3.712588809597645*^9, 3.712588845855337*^9, {
   3.712588879188466*^9, 3.71258891096526*^9}, 3.712818134042045*^9, 
   3.712818179318972*^9, 3.7128183577730017`*^9, 3.7128184464646387`*^9, 
   3.712818567288376*^9, 3.7128186781457653`*^9, 3.7128187203949623`*^9, 
   3.71281876805437*^9, 3.71281884414633*^9, 3.712818895219612*^9, 
   3.7128189360763693`*^9, 3.71281897338277*^9, 3.712819005292068*^9, 
   3.712819035651904*^9, 3.712819484223494*^9, 3.712819601115587*^9, 
   3.73232822478406*^9, 3.732328420549959*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732326584531774*^9, 3.732326584777611*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.732326627682685*^9, 3.732328420679968*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.7323266277243958`*^9, 3.732328420757209*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["34.953300723083736`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9, 3.732326627779415*^9, 
   3.7323284207969303`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "\[Pi]2KK"], " ", "eta"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
   3.712567384590838*^9, 3.712567397317856*^9}, 3.712581343546328*^9, 
   3.732328551181428*^9},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328092295711*^9}],

Cell[BoxData[
 RowBox[{"Term1", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.709888682450653*^9, 3.709888805221282*^9}, 
   3.709889628574986*^9, {3.7098897142097597`*^9, 3.709889725399798*^9}, {
   3.7125674454863777`*^9, 3.712567499069116*^9}, {3.712574674838242*^9, 
   3.712574681364148*^9}, {3.712578865357335*^9, 3.712578882900663*^9}, {
   3.712581401376248*^9, 3.712581406445795*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term2", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]]}], "2"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567486042018*^9, 3.712567486328744*^9}, {
  3.7125675197323837`*^9, 3.712567526062758*^9}, {3.712574692891994*^9, 
  3.712574694486046*^9}, {3.712581425715331*^9, 3.712581434644038*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term3", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256753329004*^9, 3.712567540838574*^9}, {
  3.71257470224366*^9, 3.712574705064375*^9}, {3.712581444255028*^9, 
  3.712581461792581*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term4", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      SuperscriptBox["me", "2"], 
      SuperscriptBox["mk", "2"]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567553303418*^9, 3.712567582492195*^9}, {
   3.712574718835585*^9, 3.71257474787873*^9}, {3.712574798056563*^9, 
   3.712574798333624*^9}, 3.71258148136521*^9, {3.712581667929763*^9, 
   3.712581675102384*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term5", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "4"], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712567587165711*^9, 3.712567639242684*^9}, {
   3.7125747291520147`*^9, 3.712574749370812*^9}, 3.712574802506711*^9, {
   3.712581696925497*^9, 3.7125817112076797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term6", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "4"], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712581716810112*^9, 3.7125817243297453`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term7", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "6"], 
      RowBox[{"60", " ", 
       SuperscriptBox["mk", "6"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"2", ",", "2", ",", 
       FractionBox["7", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.71256764411954*^9, 3.712567664762796*^9}, 
   3.71256938183111*^9, {3.7125747635145063`*^9, 3.712574768197229*^9}, {
   3.712581740284914*^9, 3.71258175301528*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term8", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", 
   SqrtBox["\[Pi]"], 
   FractionBox[
    RowBox[{" ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "m"}], "]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m", "+", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7125748123478317`*^9, 3.712574819320735*^9}, {
  3.7125818106022243`*^9, 3.712581821852086*^9}, {3.712819753987216*^9, 
  3.712819766101615*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term9", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
   SqrtBox["\[Pi]"], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1", "+", "m2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m1", "+", "m2"}], "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m1", "+", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m2"}]]}]}]], "Input",
 CellChangeTimes->{{3.712574858670229*^9, 3.712574932668364*^9}, {
  3.71258193153069*^9, 3.712581935882523*^9}, {3.7128197249991426`*^9, 
  3.712819725666234*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term10", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
   SqrtBox["\[Pi]"], " ", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m1", "+", "m2"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1", "+", "m2"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m1", "+", "m2"}], "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m1", "+", "1"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m1", "+", "m2"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["5", "2"], "+", "m1", "+", "m2"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "m1", "+", "m2"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.712574858670229*^9, 3.7125749634068127`*^9}, {
   3.712575661329561*^9, 3.712575661470484*^9}, {3.712581942955299*^9, 
   3.712581956282662*^9}, 3.712582636968954*^9, {3.7128197270583687`*^9, 
   3.712819728669119*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712567860263706*^9, 3.712567860561377*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"Term1", ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term10", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.7125678829165*^9, 
   3.712567916257401*^9}, {3.712568181293049*^9, 3.712568308565866*^9}, 
   3.712568369785185*^9, {3.7125706634975843`*^9, 3.712570693984705*^9}, 
   3.712573779354424*^9, {3.7125749970651197`*^9, 3.712575023665271*^9}, {
   3.71257505479534*^9, 3.7125751284234037`*^9}, {3.7125751792831163`*^9, 
   3.7125752152540083`*^9}, {3.7125756681828337`*^9, 3.712575668403378*^9}, {
   3.712578892577345*^9, 3.712578896808655*^9}, {3.7125820520133123`*^9, 
   3.712582133568789*^9}, {3.7125821665870523`*^9, 3.712582210571622*^9}, {
   3.712582344674691*^9, 3.712582349986917*^9}, {3.7128198011903954`*^9, 
   3.712819807222644*^9}}],

Cell["The double series are computed until M and N equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Term1", ",", 
       RowBox[{"Term2", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term3", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term4", "[", 
        RowBox[{"mk", ",", "me"}], "]"}], ",", 
       RowBox[{"Term5", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term6", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term7", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term8", "[", 
          RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term9", "[", 
          RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term10", "[", 
          RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m1", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m2", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], " ", "//",
      "N"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.712568422088294*^9, 
   3.7125684296432753`*^9}, {3.712570540962249*^9, 3.712570637670485*^9}, 
   3.7125737870274267`*^9, {3.712575155138969*^9, 3.7125751616911716`*^9}, {
   3.712575240099262*^9, 3.712575242034872*^9}, {3.712575675998683*^9, 
   3.712575676244066*^9}, {3.712578900704307*^9, 3.712578904267048*^9}, {
   3.712582224836582*^9, 3.7125822270006313`*^9}, {3.712582358640082*^9, 
   3.712582363709153*^9}, {3.712819821435557*^9, 3.7128198261879263`*^9}}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.712568454531337*^9, 
   3.712571560052302*^9, 3.712571871642888*^9, 3.7125728287190523`*^9, {
   3.7125730618097677`*^9, 3.712573079107114*^9}, 3.712573795569478*^9, 
   3.712573856037483*^9, 3.712574018802937*^9, 3.7125740574152737`*^9, 
   3.712574098771264*^9, 3.712574132864792*^9, 3.71257417074655*^9, 
   3.712574209786271*^9, 3.712574250142755*^9, {3.712574283972397*^9, 
   3.712574341848282*^9}, 3.712574385029029*^9, 3.7125751727553864`*^9, 
   3.712575248361882*^9, 3.712575490929443*^9, 3.712575680820485*^9, 
   3.7125757441564417`*^9, 3.712575812846286*^9, {3.712575861782069*^9, 
   3.712575881016623*^9}, 3.7125759519738617`*^9, 3.712575992492875*^9, 
   3.712576085838113*^9, 3.712576135564473*^9, 3.712576212363611*^9, 
   3.712576563081373*^9, 3.712576652125176*^9, 3.712576705318974*^9, 
   3.712576780976495*^9, 3.712577129176086*^9, 3.712577174333365*^9, 
   3.712577311529567*^9, 3.712578144512143*^9, 3.712578190717556*^9, 
   3.712578532964375*^9, 3.712578599990259*^9, 3.712578648898844*^9, 
   3.71257869528211*^9, 3.7125789199537487`*^9, 3.712578959611455*^9, 
   3.712578993942511*^9, 3.712579034236032*^9, 3.712579082349667*^9, 
   3.7125791276800117`*^9, 3.712579166762533*^9, 3.71257920088763*^9, 
   3.7125792331581993`*^9, 3.712579264080019*^9, 3.7125793019127617`*^9, 
   3.712579336430089*^9, 3.712579694800996*^9, 3.7125797737949257`*^9, 
   3.7125798210813847`*^9, 3.712579851965744*^9, {3.7125799588496447`*^9, 
   3.7125799776432657`*^9}, 3.712582511518765*^9, 3.712582640988277*^9, 
   3.7125826886283092`*^9, 3.7125828529639378`*^9, 3.712582937272077*^9, 
   3.7125829816206827`*^9, 3.712583035087763*^9, 3.712583109326064*^9, 
   3.7125831776664*^9, 3.712583253744812*^9, 3.712583288113412*^9, 
   3.7125833247812243`*^9, 3.712583364877611*^9, 3.71258342110658*^9, 
   3.712583454011857*^9, 3.7125834985682917`*^9, 3.7125835334040422`*^9, 
   3.7125836173399963`*^9, 3.71258371135984*^9, 3.7125837517302523`*^9, 
   3.71258381556857*^9, 3.712583875084935*^9, 3.712583914131486*^9, 
   3.712583957597445*^9, 3.7125840059695063`*^9, 3.7125840454212723`*^9, 
   3.71258435954314*^9, 3.712585790632723*^9, 3.7125858275247393`*^9, 
   3.712585886965152*^9, 3.712585921516173*^9, 3.712586039636099*^9, 
   3.712586077875399*^9, 3.712586147602427*^9, 3.712586269869339*^9, 
   3.712586303978876*^9, 3.712586375747012*^9, 3.7125864500050793`*^9, 
   3.7125865029974623`*^9, 3.7125865841765623`*^9, 3.712586671551978*^9, 
   3.712586713132455*^9, 3.7125872622993383`*^9, {3.7125873248171473`*^9, 
   3.712587356903644*^9}, 3.712587510506144*^9, 3.712587556423402*^9, 
   3.712587824267713*^9, 3.712587871644763*^9, 3.712587948833643*^9, 
   3.7125880757554693`*^9, 3.7125891696131773`*^9, {3.7128198409132757`*^9, 
   3.712819855179756*^9}, 3.712819922454043*^9, 3.7128202623716516`*^9, 
   3.712820340612342*^9, 3.712821110939301*^9, 3.712845037732774*^9, 
   3.732326624487618*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732326631280547*^9, 3.7323266315490923`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Input and parameter setting", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732326633911304*^9, 3.732326638009079*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "1"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
  3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
  3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, {
  3.712577170317802*^9, 3.712577170517282*^9}, {3.7125781201147213`*^9, 
  3.71257812026648*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.712568464788311*^9, 3.7125715600704613`*^9, 
   3.7125718716831636`*^9, 3.712572828757455*^9, {3.7125730618539953`*^9, 
   3.712573088016089*^9}, 3.712573798040475*^9, 3.712573856114071*^9, 
   3.712574018830246*^9, 3.7125740574325733`*^9, 3.712574098806919*^9, 
   3.712574132894127*^9, 3.7125741707630167`*^9, 3.7125742098194637`*^9, 
   3.712574250190362*^9, {3.712574284009151*^9, 3.712574341883585*^9}, 
   3.7125743850717297`*^9, 3.712575491828992*^9, 3.712575744204895*^9, 
   3.7125758128710117`*^9, {3.712575861817827*^9, 3.712575881054398*^9}, 
   3.7125759520108137`*^9, 3.71257599253391*^9, 3.7125760858773003`*^9, 
   3.712576135601941*^9, 3.712576212382563*^9, 3.712576563102056*^9, 
   3.712576652157589*^9, 3.7125767053455687`*^9, 3.712576781019706*^9, 
   3.712577129209199*^9, 3.712577174381116*^9, 3.712577311562092*^9, {
   3.712578120607615*^9, 3.712578144544217*^9}, 3.7125781907482967`*^9, 
   3.712578533000637*^9, 3.7125786000322638`*^9, 3.712578648933055*^9, 
   3.7125786953154917`*^9, 3.71257891999012*^9, 3.712578959632249*^9, 
   3.712578993983266*^9, 3.712579034252931*^9, 3.712579082391082*^9, 
   3.712579127714101*^9, 3.712579166800655*^9, 3.712579200922474*^9, 
   3.7125792331753263`*^9, 3.712579264098256*^9, 3.712579301954619*^9, 
   3.712579336470194*^9, 3.712579694827097*^9, 3.712579773836607*^9, 
   3.712579821106447*^9, 3.7125798519941177`*^9, {3.712579958891788*^9, 
   3.7125799776763678`*^9}, 3.7125825115583076`*^9, 3.712582641023034*^9, 
   3.712582688679356*^9, 3.7125828530131493`*^9, 3.712582937307259*^9, 
   3.712582981636161*^9, 3.712583035103549*^9, 3.7125831093594112`*^9, 
   3.712583177681691*^9, 3.712583253775279*^9, 3.712583288145041*^9, 
   3.712583324815815*^9, 3.712583364902686*^9, 3.712583421142486*^9, 
   3.712583454027493*^9, 3.7125834986023197`*^9, 3.712583533438941*^9, 
   3.712583617365004*^9, 3.7125837113755198`*^9, 3.7125837517472363`*^9, 
   3.712583815604746*^9, 3.712583875102899*^9, 3.7125839141645117`*^9, 
   3.7125839576361723`*^9, 3.7125840060080643`*^9, 3.71258404543643*^9, 
   3.7125843595800753`*^9, 3.712585790667444*^9, 3.7125858275521393`*^9, 
   3.712585886985783*^9, 3.712585921546342*^9, 3.712586039656115*^9, 
   3.7125860779131393`*^9, 3.712586147637773*^9, 3.712586269900908*^9, 
   3.7125863039973717`*^9, 3.712586375779955*^9, 3.712586450024747*^9, 
   3.712586503026841*^9, 3.712586584202324*^9, 3.712586671578864*^9, 
   3.712586713150248*^9, 3.71258726232681*^9, {3.712587324866352*^9, 
   3.712587356953806*^9}, 3.7125875105305977`*^9, 3.7125875564598*^9, 
   3.712587824306161*^9, 3.712587871671207*^9, 3.712587948870124*^9, 
   3.712588075802265*^9, 3.712589169668969*^9, {3.712819840967216*^9, 
   3.712819855231639*^9}, 3.712819922478464*^9, 3.712820262421586*^9, 
   3.712820340644198*^9, 3.712821111019562*^9, 3.7128450377853527`*^9, 
   3.7323266245328283`*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.520352`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.681952`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.7278891667719749`"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyUsowwEAx/Gxw4xFlkayeSvbYsPFq7WwjcvQQiSaYUNcLBxwsItHyCOz
JM9laY+mrakZMoUUtQMOE62wFiXyOiz/3w7fPodvqryvtj2cRCKlEEF7BXv2
ZjogtHoG56BM4NbC3obDZfi4lLwFSyr8IfsH+Ca4kB4MeeFUHMC+t3QXdHJ9
sRxDQPjzWxoHT1ZjCmGWlFEMNQ+JIi4hZdKuhqTJ8vEcQuXr3gSsEstmoC5t
fRYyuZ2bkH0dvQVfuMdmqGr7tEHGT806j5DcfLkB7xev9LDgTLIDByx+I/zz
0c3Q7yi3Q10c3wGN3eJDyBJ4jyDzI+Ecrr2X3UJPo9ob+tQmHwxKUp5hxqjh
Ha68bn9Bns77DeUmTxifUH23QoY+j4ICqdqlCOju4UTlEXYMsWgws7SSDodz
T+PhiESTCS1JSg6MmH7Kg9lH/nwocPwJYaRhTQy3U3VSOOXSV0OG7bEOFsV8
1UPe2E4LvBbNt8L94K4K0qjWLvgP7nkGGw==
  "]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712568955473942*^9, 3.71256895570722*^9}}],

Cell[TextData[{
 "This is the lattice data set from ... Each data set is in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], ",", 
     SubscriptBox["m", "K"], ",", 
     SubscriptBox["m", "\[Eta]"]}], "}"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287443607112*^9}, {3.732287572051407*^9, 
  3.732287683435726*^9}, {3.7322879845032463`*^9, 3.732288000699855*^9}, {
  3.732288092901752*^9, 3.732288093821199*^9}, {3.732289842978034*^9, 
  3.732289848123684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, 
   3.732326355175514*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7125689795292788`*^9, 3.712568979815095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Term1", "+", 
     RowBox[{"Term2", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term3", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term4", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term5", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term6", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term7", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Term8", "[", 
        RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "100"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term10", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m1", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "//", "N"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.698764251447419*^9, 3.6987642550212264`*^9}, {
   3.698764285390889*^9, 3.6987644303237906`*^9}, {3.698764473142672*^9, 
   3.6987645114135394`*^9}, 3.698764554243628*^9, {3.698764604693121*^9, 
   3.6987646217213545`*^9}, 3.698764701113106*^9, {3.6987684529556036`*^9, 
   3.6987685621089954`*^9}, {3.6987686037922688`*^9, 
   3.6987686044474697`*^9}, {3.712568986264742*^9, 3.712569014918275*^9}, {
   3.712569209070698*^9, 3.7125693545291433`*^9}, {3.712569409220687*^9, 
   3.7125694182271214`*^9}, {3.712569607563146*^9, 3.712569619237722*^9}, 
   3.712569683544911*^9, {3.712569727186771*^9, 3.7125697582990294`*^9}, {
   3.712570136175988*^9, 3.712570225235951*^9}, {3.712570265832459*^9, 
   3.7125702691255713`*^9}, {3.712570337649685*^9, 3.7125703423800898`*^9}, {
   3.712570377100814*^9, 3.712570406918356*^9}, 3.712570461078718*^9, {
   3.712572817155929*^9, 3.712572823920171*^9}, {3.7125753411216393`*^9, 
   3.712575344319013*^9}, {3.712575687729003*^9, 3.7125757352959623`*^9}, {
   3.712578912433771*^9, 3.71257891635471*^9}, {3.712582290481306*^9, 
   3.7125823306658087`*^9}, {3.712582375376418*^9, 3.7125823785442743`*^9}, {
   3.712582487778799*^9, 3.712582505902301*^9}, {3.712582846424206*^9, 
   3.7125828503499613`*^9}, {3.712819846958684*^9, 3.712819851903514*^9}, {
   3.732326434300214*^9, 3.732326436613433*^9}}],

Cell[BoxData["0.000029416053092296873`"], "Output",
 CellChangeTimes->{{3.712819900918662*^9, 3.712819922906395*^9}, 
   3.7128202629299707`*^9, 3.712820340922748*^9, 3.7128211114343157`*^9, 
   3.7128450380576763`*^9, 3.732326624740799*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712582287132551*^9, 3.712582287366417*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{3.712573118720171*^9}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.712573119306724*^9, 3.7125738054457397`*^9, 3.712573856368719*^9, 
   3.712574019065688*^9, 3.712574057651944*^9, 3.712574098992288*^9, 
   3.71257413306222*^9, 3.7125741709982862`*^9, 3.712574209986512*^9, 
   3.712574250391417*^9, {3.712574284228015*^9, 3.712574342100587*^9}, 
   3.712574385290023*^9, 3.712575744442671*^9, 3.712575813130567*^9, {
   3.712575862068822*^9, 3.71257588131923*^9}, 3.7125759522998457`*^9, 
   3.7125759927499533`*^9, 3.712576086129571*^9, 3.712576135821629*^9, 
   3.7125762125918903`*^9, 3.712576563329156*^9, 3.71257665239115*^9, 
   3.7125767055958138`*^9, 3.712576781287244*^9, 3.7125771294452744`*^9, 
   3.712577174612977*^9, 3.712577311778851*^9, 3.71257814475206*^9, 
   3.7125781909949303`*^9, 3.7125785334179564`*^9, 3.712578600241725*^9, 
   3.7125786491802273`*^9, 3.712578695567152*^9, 3.712578920275391*^9, 
   3.712578959863781*^9, 3.7125789942362757`*^9, 3.712579034509569*^9, 
   3.712579082643581*^9, 3.7125791279464407`*^9, 3.712579167036434*^9, 
   3.7125792011381693`*^9, 3.712579233458437*^9, 3.7125792643627*^9, 
   3.712579302154006*^9, 3.71257933672114*^9, 3.71257969511511*^9, 
   3.712579774134853*^9, 3.7125798213742657`*^9, 3.712579852260819*^9, {
   3.712579959158162*^9, 3.712579977925774*^9}, 3.712582514992695*^9, 
   3.712582644123238*^9, 3.712582691829795*^9, 3.712582853217874*^9, 
   3.712582937489312*^9, 3.712582981811351*^9, 3.712583035301837*^9, 
   3.712583109541566*^9, 3.712583177899974*^9, 3.712583253961252*^9, 
   3.7125832883277597`*^9, 3.7125833250344057`*^9, 3.7125833650617723`*^9, 
   3.712583421360104*^9, 3.712583454280867*^9, 3.712583498767975*^9, 
   3.7125835336572943`*^9, 3.712583617547228*^9, 3.7125837116242647`*^9, 
   3.7125837519983807`*^9, 3.7125838158533907`*^9, 3.712583875294099*^9, 
   3.712583914380928*^9, 3.71258395785437*^9, 3.712584006193098*^9, 
   3.7125840456469507`*^9, 3.71258435980029*^9, 3.712585790914983*^9, 
   3.712585827752317*^9, 3.712585887244404*^9, 3.712585921790381*^9, 
   3.712586039910537*^9, 3.7125860781672373`*^9, 3.712586147888403*^9, 
   3.7125862701688337`*^9, 3.712586304237763*^9, 3.712586376045157*^9, 
   3.712586450241201*^9, 3.7125865032456617`*^9, 3.712586584435089*^9, 
   3.712586671815731*^9, 3.712586713516535*^9, 3.71258726283389*^9, {
   3.712587325184223*^9, 3.7125873574116793`*^9}, 3.7125875108047543`*^9, 
   3.712587556777315*^9, 3.7125878249079657`*^9, 3.7125878719776917`*^9, 
   3.712587949202231*^9, 3.712588076207036*^9, 3.71258917004079*^9, {
   3.712819841403681*^9, 3.7128198559408903`*^9}, 3.712819922986849*^9, 
   3.7128202630205383`*^9, 3.712820341011701*^9, 3.712821111554037*^9, 
   3.712845038124288*^9, 3.732326624812003*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, 3.698764924529749*^9, {3.6987650592696257`*^9, 
   3.698765069399647*^9}, 3.698768630671116*^9, {3.712570506899727*^9, 
   3.71257050829219*^9}, {3.7323264415284643`*^9, 3.732326442781502*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{
  3.6905444288816643`*^9, {3.6905649141899033`*^9, 3.690564914798699*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.6905444295450783`*^9, 3.690544439542307*^9}, 
   3.690544559375519*^9, 3.6905635376283503`*^9, 3.690563686281392*^9, 
   3.690564001346216*^9, 3.690565091694058*^9, 3.690567099904263*^9, 
   3.712570724002432*^9, 3.7125715916105747`*^9, 3.712573815304554*^9, 
   3.712573857235981*^9, 3.712574019592815*^9, 3.712574058185409*^9, 
   3.7125740998553457`*^9, 3.712574133674717*^9, 3.712574171564576*^9, 
   3.712574210527665*^9, 3.7125742509739437`*^9, {3.712574284811124*^9, 
   3.712574342737258*^9}, 3.712574385971891*^9, 3.712575746074065*^9, 
   3.712575814780295*^9, {3.712575863604957*^9, 3.712575882968335*^9}, 
   3.7125759538561068`*^9, 3.71257599457355*^9, 3.712576087908757*^9, 
   3.7125761372912703`*^9, 3.712576213874308*^9, 3.712576564716209*^9, 
   3.712576653693141*^9, 3.7125767071837482`*^9, 3.712576782846724*^9, 
   3.712577130958932*^9, 3.712577176109294*^9, 3.712577313260818*^9, 
   3.712578146253824*^9, 3.712578192396896*^9, 3.7125785351346283`*^9, 
   3.712578601815508*^9, 3.712578650789757*^9, 3.7125786971213017`*^9, 
   3.7125789217824907`*^9, 3.7125789614008913`*^9, 3.712578995695362*^9, 
   3.712579036044999*^9, 3.7125790843082523`*^9, 3.7125791295859222`*^9, 
   3.71257916868928*^9, 3.712579202689348*^9, 3.712579234944409*^9, 
   3.712579265896578*^9, 3.712579303706149*^9, 3.712579338341895*^9, 
   3.712579696724601*^9, 3.7125797756575947`*^9, 3.7125798229745893`*^9, 
   3.712579853762587*^9, {3.712579960419627*^9, 3.712579979473851*^9}, 
   3.712582538668054*^9, 3.712582727715868*^9, 3.71258285412364*^9, 
   3.712582938281695*^9, 3.712582982751902*^9, 3.7125830362069817`*^9, 
   3.7125831105253*^9, 3.712583178912939*^9, 3.7125832549356613`*^9, 
   3.71258328922814*^9, 3.712583325865692*^9, 3.7125833658809*^9, 
   3.712583422221327*^9, 3.7125834551078978`*^9, 3.712583499595296*^9, 
   3.712583534468926*^9, 3.7125836183547163`*^9, 3.7125837124404707`*^9, 
   3.712583752933928*^9, 3.71258381681*^9, 3.712583876184033*^9, 
   3.712583915292369*^9, 3.7125839587513638`*^9, 3.712584007191545*^9, 
   3.712584046594585*^9, 3.7125843608262*^9, 3.712585792013865*^9, 
   3.712585828719417*^9, 3.712585888210359*^9, 3.7125859226997833`*^9, 
   3.7125860410087767`*^9, 3.712586079212989*^9, 3.712586148889593*^9, 
   3.712586271270149*^9, 3.7125863052757797`*^9, 3.712586377073121*^9, 
   3.7125864511001883`*^9, 3.712586504315282*^9, 3.712586585500348*^9, 
   3.712586672935227*^9, 3.712586714503496*^9, 3.712587263907793*^9, {
   3.7125873262323112`*^9, 3.712587358395564*^9}, 3.71258751180049*^9, 
   3.712587557782455*^9, 3.7125878260627203`*^9, 3.7125878731594133`*^9, 
   3.712587950270639*^9, 3.712588077365384*^9, 3.712589171220646*^9, {
   3.712819841611402*^9, 3.7128198571129208`*^9}, 3.712819923849494*^9, 
   3.71282026394272*^9, 3.712820342060795*^9, 3.7128211127256527`*^9, 
   3.712845039119096*^9, 3.732326625813958*^9}]
}, Open  ]],

Cell["and compute the error at P = 7", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.712570726385084*^9, 3.712570726742387*^9}, {
   3.712574403436171*^9, 3.712574403901232*^9}, {3.712575915525663*^9, 
   3.712575925050796*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, 3.71257076552664*^9, {3.732326444657221*^9, 
   3.732326445795155*^9}}],

Cell[BoxData["0.8117828104338074`"], "Output",
 CellChangeTimes->{{3.690544050334016*^9, 3.690544075778101*^9}, {
   3.690544539849698*^9, 3.690544586603568*^9}, 3.6905635377760773`*^9, 
   3.690563686469589*^9, {3.6905638556347322`*^9, 3.690563865412661*^9}, {
   3.69056506248263*^9, 3.6905650918898573`*^9}, 3.69056710049295*^9, {
   3.712570771550803*^9, 3.712570806542533*^9}, 3.712571596526267*^9, 
   3.712573816721376*^9, 3.712573857352776*^9, 3.712574019683693*^9, 
   3.7125740582844257`*^9, 3.712574099960614*^9, 3.7125741337739153`*^9, 
   3.712574171746937*^9, 3.71257421062136*^9, 3.712574251074769*^9, {
   3.712574284905711*^9, 3.7125743428641453`*^9}, 3.712574386102997*^9, 
   3.712575746301484*^9, 3.712575815000495*^9, {3.712575863834038*^9, 
   3.712575883204237*^9}, 3.7125759540695953`*^9, 3.712575994806169*^9, 
   3.712576088161517*^9, 3.7125761375155478`*^9, 3.712576214077284*^9, 
   3.712576564949225*^9, 3.712576653902587*^9, 3.7125767073966293`*^9, 
   3.712576783075955*^9, 3.7125771311670713`*^9, 3.7125771763246603`*^9, 
   3.712577313483604*^9, 3.712578146466936*^9, 3.712578192588797*^9, 
   3.712578535432279*^9, 3.712578602037539*^9, 3.712578651055295*^9, 
   3.71257869733776*^9, 3.712578921993264*^9, 3.7125789616207743`*^9, 
   3.712578995923958*^9, 3.712579036273715*^9, 3.712579084544623*^9, 
   3.712579129843408*^9, 3.712579168924556*^9, 3.712579202902299*^9, 
   3.712579235159657*^9, 3.7125792661093283`*^9, 3.712579303962439*^9, 
   3.7125793385696793`*^9, 3.712579696977703*^9, 3.712579775870894*^9, 
   3.712579823203045*^9, 3.7125798539921207`*^9, {3.712579960652501*^9, 
   3.7125799797188387`*^9}, 3.7125825440078506`*^9, 3.712582733243408*^9, 
   3.712582854271905*^9, 3.712582938418168*^9, 3.712582982882442*^9, 
   3.7125830363372507`*^9, 3.712583110680765*^9, 3.712583179059546*^9, 
   3.712583255071786*^9, 3.7125832893688517`*^9, 3.712583326001766*^9, 
   3.712583366016629*^9, 3.7125834223745317`*^9, 3.7125834552559147`*^9, 
   3.712583499732684*^9, 3.712583534617084*^9, 3.712583618522913*^9, 
   3.712583712582088*^9, 3.712583753070611*^9, 3.7125838169592037`*^9, 
   3.712583876321933*^9, 3.712583915433144*^9, 3.712583958881337*^9, 
   3.712584007337512*^9, 3.7125840467305317`*^9, 3.7125843609789457`*^9, 
   3.712585792175749*^9, 3.712585828878703*^9, 3.712585888382213*^9, 
   3.712585922854135*^9, 3.712586041145825*^9, 3.7125860793630123`*^9, 
   3.712586149050706*^9, 3.7125862714313297`*^9, 3.712586305446148*^9, 
   3.712586377233406*^9, 3.712586451245767*^9, 3.712586504459626*^9, 
   3.712586585653479*^9, 3.7125866731023893`*^9, 3.712586714652545*^9, 
   3.71258726407415*^9, {3.712587326372593*^9, 3.712587358546146*^9}, 
   3.712587511936832*^9, 3.712587557929255*^9, 3.712587826235598*^9, 
   3.7125878733193808`*^9, 3.712587950426338*^9, 3.712588077513939*^9, 
   3.712589171369007*^9, {3.7128198417139063`*^9, 3.712819857298399*^9}, 
   3.712819923992762*^9, 3.712820264100182*^9, 3.712820342200255*^9, 
   3.712821112925704*^9, 3.712845039238283*^9, 3.732326625997718*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"ExactAnswer", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"ExactAnswer", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.712570827776951*^9, 3.7125708279858*^9}}],

Cell[BoxData[
 RowBox[{"100", " ", 
  RowBox[{"Abs", "[", 
   FractionBox[
    RowBox[{"0.000030102035677993265`", "\[VeryThinSpace]", "-", 
     RowBox[{"ExactAnswer", "[", 
      RowBox[{"0.520352`", ",", "0.681952`", ",", "0.7278891667719749`"}], 
      "]"}]}], 
    RowBox[{"ExactAnswer", "[", 
     RowBox[{"0.520352`", ",", "0.681952`", ",", "0.7278891667719749`"}], 
     "]"}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.712570837603633*^9, 
   3.7125716013941936`*^9, 3.712573818935485*^9, 3.7125738574586897`*^9, 
   3.712574019782947*^9, 3.7125740584344387`*^9, 3.7125741000566072`*^9, 
   3.712574133875472*^9, 3.712574171838874*^9, 3.7125742107339687`*^9, 
   3.71257425116396*^9, {3.712574284996933*^9, 3.712574342960453*^9}, 
   3.7125743862379637`*^9, 3.712575746502942*^9, 3.71257581528004*^9, {
   3.712575864054028*^9, 3.712575883453973*^9}, 3.712575954279222*^9, 
   3.7125759950230913`*^9, 3.7125760883909073`*^9, 3.712576137728799*^9, 
   3.712576214286458*^9, 3.712576565168337*^9, 3.71257665411537*^9, 
   3.712576707611659*^9, 3.7125767833029823`*^9, 3.712577131381907*^9, 
   3.712577176543509*^9, 3.712577313718245*^9, 3.712578146682876*^9, 
   3.712578192810239*^9, 3.7125785357103167`*^9, 3.7125786022795467`*^9, 
   3.71257865129648*^9, 3.712578697564703*^9, 3.712578922197916*^9, 
   3.7125789618477707`*^9, 3.712578996150237*^9, 3.712579036478488*^9, 
   3.712579084777186*^9, 3.712579130072176*^9, 3.712579169156156*^9, 
   3.712579203121846*^9, 3.712579235374427*^9, 3.712579266354019*^9, 
   3.712579304208009*^9, 3.712579338812595*^9, 3.712579697216954*^9, 
   3.712579776091651*^9, 3.712579823444458*^9, 3.712579854206027*^9, {
   3.712579960867955*^9, 3.7125799799644814`*^9}, 3.7125825494295187`*^9, 
   3.71258273866965*^9, 3.7125828544149218`*^9, 3.7125829385762653`*^9, 
   3.712582983039151*^9, 3.712583036477665*^9, 3.712583110843726*^9, 
   3.712583179201312*^9, 3.712583255246531*^9, 3.712583289501033*^9, 
   3.712583326130768*^9, 3.712583366149809*^9, 3.7125834225224237`*^9, 
   3.71258345539818*^9, 3.712583499875134*^9, 3.7125835347668877`*^9, 
   3.712583618684792*^9, 3.71258371271596*^9, 3.712583753212243*^9, 
   3.712583817109139*^9, 3.712583876454138*^9, 3.712583915590434*^9, 
   3.7125839590289183`*^9, 3.7125840075069304`*^9, 3.712584046861247*^9, 
   3.712584361173172*^9, 3.712585792362845*^9, 3.7125858290419693`*^9, 
   3.712585888571396*^9, 3.7125859230017138`*^9, 3.712586041294814*^9, 
   3.712586079520864*^9, 3.712586149204921*^9, 3.7125862715847607`*^9, 
   3.7125863055943203`*^9, 3.7125863773905363`*^9, 3.7125864513927317`*^9, 
   3.712586504607216*^9, 3.712586585819634*^9, 3.712586673276106*^9, 
   3.712586714797*^9, 3.712587264231792*^9, {3.712587326517627*^9, 
   3.712587358692457*^9}, 3.712587512096863*^9, 3.7125875580806026`*^9, 
   3.7125878263869953`*^9, 3.71258787347749*^9, 3.712587950590053*^9, 
   3.7125880776785927`*^9, 3.712589171523587*^9, {3.712819841811713*^9, 
   3.7128198576038027`*^9}, 3.712819924141284*^9, 3.712820264277486*^9, 
   3.7128203423441763`*^9, 3.712821113123919*^9, 3.71284503935927*^9, 
   3.7323266260821*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntermediateList", "=", 
   RowBox[{
    RowBox[{"NumericalTerms", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", "1"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, {3.712570961817329*^9, 
   3.71257096439445*^9}, 3.7125787035920763`*^9}],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ApproxRep", "=", 
  RowBox[{"Total", "[", 
   RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, 3.712570852418235*^9, {3.712571241782523*^9, 
   3.712571242042912*^9}, 3.712588081180854*^9, 3.712820350392393*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "2"]}], 
   RowBox[{"30720", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "2"]}], 
   RowBox[{"3072", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["mpi", "2"], 
   RowBox[{"256", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "4"]}], 
   RowBox[{"35840", " ", 
    SuperscriptBox["mk", "8"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "4"]}], 
   RowBox[{"10240", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"1", "+", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "6"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"mpi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "mk"}], " ", "mpi", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}], "-", 
          SuperscriptBox["mpi", "2"]}], 
         SuperscriptBox["mk", "2"]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}]}], ")"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["mk", "3"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}], "-", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"mpi", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "mk"}], " ", "mpi", " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}], "-", 
          SuperscriptBox["mpi", "2"]}], 
         SuperscriptBox["mk", "2"]]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["mpi", 
         RowBox[{"2", " ", "mk"}]], "]"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["mk", "3"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}], "-", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "6"], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"2", ",", "2", ",", 
      FractionBox["7", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}]}], 
   RowBox[{"30720", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["mk", "2"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "EulerGamma"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"3072", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["5", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"3072", " ", 
    SuperscriptBox["mk", "4"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["11", "6"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"5120", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["10", "3"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["7", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"15360", " ", 
    SuperscriptBox["mk", "6"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["me", "2"], " ", 
    SuperscriptBox["mpi", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["25", "12"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["9", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"35840", " ", 
    SuperscriptBox["mk", "8"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["35", "12"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["9", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"35840", " ", 
    SuperscriptBox["mk", "8"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["me", "4"], " ", 
    SuperscriptBox["mpi", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["43", "15"], "-", "EulerGamma", "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["11", "2"]}], "]"}]}], ")"}]}], 
   RowBox[{"16128", " ", 
    SuperscriptBox["mk", "10"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.7128203508787947`*^9, 3.712821113255847*^9, 
  3.712845039447155*^9, 3.732326626175333*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732327987455304*^9, 3.732327987672884*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["3", "18"], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mpi", "4"], " "}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "3"], "-", 
         RowBox[{"Log", "[", "4", "]"}], "-", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["5", "2"], ",", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             RowBox[{"4", " ", 
              SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mpi", "2"], 
              RowBox[{"4", " ", 
               SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "60"], 
       FractionBox[
        SuperscriptBox["mpi", "6"], 
        SuperscriptBox["mk", "6"]], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"2", ",", "2", ",", 
         FractionBox["7", "2"], ",", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "6"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "6"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], " ", "-", 
      RowBox[{
       FractionBox["1", "10"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "4"]}], 
        SuperscriptBox["mk", "6"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "15"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["3", "70"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "2"], " ", 
          SuperscriptBox["mpi", "6"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "8"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["533", "420"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], " ", "+", 
      RowBox[{
       FractionBox["1", "30"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "2"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "6"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["23", "30"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "63"], " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "6"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "10"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["223", "315"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["3", "70"], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "4"]}]}], 
        RowBox[{" ", 
         SuperscriptBox["mk", "8"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["43", "420"], "-", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.712843793572994*^9, {3.712843949828538*^9, 3.712843958584927*^9}, {
   3.712844186702449*^9, 3.712844251774222*^9}, 3.712844293034828*^9, 
   3.712844348033802*^9, 3.7128443970274687`*^9, 3.712844439494503*^9, 
   3.712844478125543*^9, 3.71284452440969*^9, {3.712844566557353*^9, 
   3.712844616182062*^9}, {3.712844649759449*^9, 3.7128446507941847`*^9}, {
   3.7128448274398603`*^9, 3.7128448439399557`*^9}, {3.7128448756755657`*^9, 
   3.7128448768595552`*^9}, {3.712844912276128*^9, 3.71284501108276*^9}, 
   3.732327990365274*^9, {3.732328052892764*^9, 3.73232805439331*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712843747089867*^9, 3.712843747378457*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328066076378*^9, 3.7323280663242407`*^9}}],

Cell["\<\
As a final check we compute its numerical value for the chosen set of masses \
\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", "Mpi"}], ",", 
     RowBox[{"mk", "\[Rule]", "Mk"}], ",", 
     RowBox[{"me", "\[Rule]", "Me"}]}], "}"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6905655750897217`*^9, 3.690565700772172*^9}, {
   3.71257091002674*^9, 3.71257092389121*^9}, 3.712571250685684*^9}],

Cell[BoxData["0.00002965484755480822`"], "Output",
 CellChangeTimes->{{3.690565667483189*^9, 3.6905657014457693`*^9}, 
   3.6905671017756863`*^9, 3.71257092521242*^9, 3.712570972367547*^9, 
   3.712571251598507*^9, 3.71257160155856*^9, {3.712573827592658*^9, 
   3.7125738575743523`*^9}, 3.712574019931426*^9, 3.7125740585723047`*^9, 
   3.712574100205764*^9, 3.7125741339949417`*^9, 3.712574171981113*^9, 
   3.712574210913266*^9, 3.712574251275588*^9, {3.712574285127652*^9, 
   3.7125743430698557`*^9}, 3.71257438637193*^9, {3.712575791008636*^9, 
   3.712575815568162*^9}, {3.712575864286303*^9, 3.7125758836805553`*^9}, 
   3.7125759544778433`*^9, 3.712575995241453*^9, 3.712576088644867*^9, 
   3.712576137939159*^9, 3.712576214657933*^9, 3.71257656544645*^9, 
   3.712576654373522*^9, 3.7125767078451*^9, 3.712576783573016*^9, 
   3.712577131609498*^9, 3.712577176814517*^9, 3.7125773139360027`*^9, 
   3.712578146878312*^9, 3.712578193076911*^9, 3.7125785359388657`*^9, 
   3.7125786025375443`*^9, 3.712578651510426*^9, 3.712578697778553*^9, 
   3.712578922406856*^9, 3.712578962010693*^9, 3.712578996333948*^9, 
   3.712579036770801*^9, 3.712579085110338*^9, 3.712579130268175*^9, 
   3.712579169353689*^9, 3.7125792032955923`*^9, 3.712579235558283*^9, 
   3.712579266631468*^9, 3.7125793043903112`*^9, 3.7125793390230494`*^9, 
   3.712579697478301*^9, 3.712579776270936*^9, 3.712579823631732*^9, 
   3.712579854410255*^9, {3.712579961041646*^9, 3.712579980147859*^9}, 
   3.71258254969543*^9, 3.712582738848915*^9, 3.7125828545813723`*^9, 
   3.7125829387196703`*^9, 3.712582983172364*^9, 3.712583036595392*^9, 
   3.712583111024838*^9, 3.71258317936735*^9, 3.712583255408119*^9, 
   3.712583289713668*^9, 3.712583326299634*^9, 3.712583366303113*^9, 
   3.712583422693761*^9, 3.7125834555425797`*^9, 3.712583500009118*^9, 
   3.712583534902516*^9, 3.712583618867939*^9, 3.712583712861672*^9, 
   3.712583753351659*^9, 3.712583817271204*^9, 3.712583876643689*^9, 
   3.712583915781073*^9, 3.71258395916833*^9, 3.712584007742125*^9, 
   3.71258404704545*^9, 3.712584361368829*^9, 3.712585792533071*^9, 
   3.712585829194315*^9, 3.712585888759952*^9, 3.71258592316315*^9, 
   3.712586041447569*^9, 3.712586079787662*^9, 3.7125861494292927`*^9, 
   3.712586271730945*^9, 3.7125863057598*^9, 3.712586377582777*^9, 
   3.7125864515343313`*^9, 3.712586504759472*^9, 3.712586586004491*^9, 
   3.71258667349011*^9, 3.7125867150602703`*^9, 3.7125875123734007`*^9, 
   3.712587558379795*^9, 3.7125878266219873`*^9, 3.712587873711053*^9, 
   3.712587950769621*^9, {3.712588007383995*^9, 3.712588026652317*^9}, 
   3.712588077861911*^9, 3.7125891718871813`*^9, {3.7128198420880337`*^9, 
   3.712819857880392*^9}, 3.712819924309037*^9, 3.712820342724615*^9, 
   3.7128211134036837`*^9, 3.712845039585129*^9, 3.7323266263786983`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712570933476853*^9, 3.712570933713559*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.7323264554399548`*^9, 3.732326458619626*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326368689919*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000060122490734664586`", ",", "0.000059812171412991625`", ",", 
   "0.00005897193096700128`", ",", "0.000057601801554116287`", ",", 
   "0.00005388048875680031`", ",", "0.000054238802555294335`", ",", 
   "0.0000526721193482038`", ",", "0.000050834765475767525`", ",", 
   "0.00005242181534098675`", ",", "0.00004736549985996379`", ",", 
   "0.00004552179175901328`", ",", "0.000047779128867496296`", ",", 
   "0.00004763927622466366`", ",", "0.00004656501200120101`", ",", 
   "0.00004771254163918454`", ",", "0.000048397932843891906`", ",", 
   "0.00004303671262688475`", ",", "0.000045938191870044897`", ",", 
   "0.000043327513500449905`", ",", "0.00004317741674097064`", ",", 
   "0.00004244367662621693`", ",", "0.0000444510452838854`", ",", 
   "0.000040912389629411455`", ",", "0.000044144634623927034`", ",", 
   "0.00003836693446046514`", ",", "0.000038194993108669445`", ",", 
   "0.000041523579316808055`", ",", "0.00003864375551042328`", ",", 
   "0.000037413031895018055`", ",", "0.00003524322519933619`", ",", 
   "0.00003199372031815864`", ",", "0.000035799341657342216`", ",", 
   "0.00003806571805768571`", ",", "0.000032399962548326234`", ",", 
   "0.00003416347491849016`", ",", "0.000029964031540511468`", ",", 
   "0.000031742865665557414`", ",", "0.000029097230769699407`", ",", 
   "0.000026077386753297487`", ",", "0.000024426208375374657`", ",", 
   "0.000028286858081020375`", ",", "0.00004229500951586952`", ",", 
   "0.000025189350853457106`", ",", "0.000022108983380720874`", ",", 
   "0.000022859602622835018`", ",", "0.000021402569888785694`", ",", 
   "0.000034216716066419503`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, {3.712575793509547*^9, 
   3.71257581565129*^9}, {3.7125758643587427`*^9, 3.712575883768981*^9}, 
   3.712575954536683*^9, 3.7125759953934717`*^9, 3.712576088796186*^9, 
   3.7125761380057898`*^9, 3.71257621484129*^9, 3.712576565515325*^9, 
   3.71257665446005*^9, 3.712576707914638*^9, 3.71257678367167*^9, 
   3.71257713168291*^9, 3.712577176939331*^9, 3.7125773140426207`*^9, 
   3.712578146960759*^9, 3.712578193176078*^9, 3.712578536012846*^9, 
   3.712578602617662*^9, 3.712578651563897*^9, 3.712578697848632*^9, 
   3.712578922484622*^9, 3.712578962064982*^9, 3.7125789964163933`*^9, 
   3.712579036856571*^9, 3.712579085195549*^9, 3.712579130335704*^9, 
   3.712579169418082*^9, 3.7125792033705883`*^9, 3.712579235633031*^9, 
   3.712579266691868*^9, 3.712579304464847*^9, 3.712579339087775*^9, 
   3.712579697585751*^9, 3.7125797763431597`*^9, 3.712579823711294*^9, 
   3.712579854493621*^9, {3.712579961124222*^9, 3.712579980227242*^9}, 
   3.712582549793619*^9, 3.712582738902624*^9, 3.712582854647521*^9, 
   3.7125829387893963`*^9, 3.712582983245571*^9, 3.71258303667108*^9, 
   3.7125831110970373`*^9, 3.71258317943591*^9, 3.712583255462853*^9, 
   3.712583289777169*^9, 3.712583326366208*^9, 3.712583366370994*^9, 
   3.712583422776387*^9, 3.712583455615655*^9, 3.7125835000859632`*^9, 
   3.712583534968711*^9, 3.712583618931226*^9, 3.7125837129438143`*^9, 
   3.7125837534311438`*^9, 3.712583817368525*^9, 3.7125838767131367`*^9, 
   3.712583915850518*^9, 3.7125839592276297`*^9, 3.7125840078093777`*^9, 
   3.712584047136373*^9, 3.712584361453231*^9, 3.712585792620311*^9, 
   3.7125858292686367`*^9, 3.712585888826838*^9, 3.712585923255978*^9, 
   3.712586041551571*^9, 3.712586079904323*^9, 3.712586149601598*^9, 
   3.712586271806428*^9, 3.712586305829198*^9, 3.712586377673737*^9, 
   3.712586451601921*^9, 3.712586504836182*^9, 3.712586586109373*^9, 
   3.7125866736335793`*^9, 3.712586715177301*^9, 3.7125873779845953`*^9, 
   3.712587512495319*^9, 3.7125875584904623`*^9, 3.712587826755376*^9, 
   3.7125878738316393`*^9, 3.7125879508438168`*^9, {3.712588009849348*^9, 
   3.7125880297348013`*^9}, 3.712588077967815*^9, 3.712589171991736*^9, {
   3.712819842219049*^9, 3.7128198580444593`*^9}, 3.712819924412569*^9, 
   3.712820342940778*^9, 3.712821113585763*^9, 3.712845039699893*^9, 
   3.73232662649502*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.7323263670441236`*^9, 3.732326462101667*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006007594798182095`", ",", "0.00005976443336668905`", ",", 
   "0.000058921129379644294`", ",", "0.000057546490271374375`", ",", 
   "0.0000538152339765569`", ",", "0.00005417439427736877`", ",", 
   "0.00005260412485503728`", ",", "0.00005076281502679247`", ",", 
   "0.00005235327109434028`", ",", "0.000047285846923367604`", ",", 
   "0.00004543728515799655`", ",", "0.0000477004637577295`", ",", 
   "0.000047560280395890865`", ",", "0.000046483353246647525`", ",", 
   "0.00004763371946626804`", ",", "0.000048320695768243934`", ",", 
   "0.00004294389522936889`", ",", "0.00004585485795741958`", ",", 
   "0.00004323580707619074`", ",", "0.00004308514217386078`", ",", 
   "0.00004234845659853136`", ",", "0.00004436326287611259`", ",", 
   "0.00004080999084970445`", ",", "0.00004405583614101051`", ",", 
   "0.00003824864138284737`", ",", "0.00003807540968713373`", ",", 
   "0.000041424228364159886`", ",", "0.00003852747637902438`", ",", 
   "0.00003728717871244629`", ",", "0.00003509605460491138`", ",", 
   "0.00003180095933738064`", ",", "0.000035658237069698416`", ",", 
   "0.00003794514409454592`", ",", "0.00003221396583363337`", ",", 
   "0.00003400318868663833`", ",", "0.000029732068796777983`", ",", 
   "0.000031545757517414055`", ",", "0.000028845489501794254`", ",", 
   "0.000025739936865994463`", ",", "0.00002402917721345836`", ",", 
   "0.00002801479629331865`", ",", "0.00004219915660104539`", ",", 
   "0.00002482107920524088`", ",", "0.0000216106847477281`", ",", 
   "0.000022396502299505484`", ",", "0.0000208689498976865`", ",", 
   "0.000034057120367901494`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, {
   3.71257579666775*^9, 3.712575818031666*^9}, {3.712575866739942*^9, 
   3.712575886153862*^9}, 3.7125759568075113`*^9, 3.7125759977474957`*^9, 
   3.7125760911589937`*^9, 3.712576140198452*^9, 3.7125762170878572`*^9, 
   3.712576567812786*^9, 3.71257665671612*^9, 3.71257671004119*^9, 
   3.712576786015821*^9, 3.71257713400902*^9, 3.712577179258401*^9, 
   3.712577316215633*^9, 3.712578149268427*^9, 3.712578195564776*^9, 
   3.7125785384166193`*^9, 3.7125786051647663`*^9, 3.71257865383852*^9, 
   3.7125787002023907`*^9, 3.712578924770464*^9, 3.712578964339328*^9, 
   3.712578998692738*^9, 3.712579039107181*^9, 3.7125790876817913`*^9, 
   3.712579132814434*^9, 3.712579172102401*^9, 3.712579205726734*^9, 
   3.712579237972253*^9, 3.7125792691225653`*^9, 3.712579306859996*^9, 
   3.7125793416267967`*^9, 3.712579700327355*^9, 3.712579778741053*^9, 
   3.712579826144153*^9, 3.712579856647675*^9, {3.712579963335211*^9, 
   3.712579982572757*^9}, 3.712582574602088*^9, {3.7125828441619177`*^9, 
   3.712582856390416*^9}, 3.7125829404014397`*^9, 3.712582984894305*^9, 
   3.712583038206457*^9, 3.712583112720627*^9, 3.7125831809904737`*^9, 
   3.712583257092802*^9, 3.712583291328476*^9, 3.712583327848857*^9, 
   3.712583367909971*^9, 3.7125834243517*^9, 3.712583457304289*^9, 
   3.7125835016692667`*^9, 3.71258353658535*^9, 3.7125836205480433`*^9, 
   3.712583714482223*^9, 3.712583754923286*^9, 3.712583819040106*^9, 
   3.7125838782962627`*^9, 3.712583917480608*^9, 3.712583960769643*^9, 
   3.712584009448618*^9, 3.712584048745907*^9, 3.712584363125485*^9, 
   3.71258579438881*^9, 3.712585831032626*^9, 3.712585890624764*^9, 
   3.712585925096952*^9, 3.712586043278881*^9, 3.712586081682675*^9, 
   3.712586151279125*^9, 3.7125862735956373`*^9, 3.7125863075860567`*^9, 
   3.712586379347632*^9, 3.712586453277622*^9, 3.712586506657605*^9, 
   3.712586588005734*^9, 3.7125866753612223`*^9, 3.7125867168818274`*^9, 
   3.7125873813680077`*^9, 3.712587514185589*^9, 3.712587560169372*^9, 
   3.712587828602446*^9, 3.71258787563865*^9, 3.71258795263864*^9, {
   3.7125880127160997`*^9, 3.712588032354151*^9}, 3.712588079750819*^9, 
   3.712589173770576*^9, {3.71281984266426*^9, 3.712819859959248*^9}, 
   3.7128199255863733`*^9, 3.712820344132414*^9, 3.71282111537438*^9, 
   3.712845040761033*^9, 3.732326627583993*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732326584531774*^9, 3.732326584777611*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.732326627682685*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.7323266277243958`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["2.5570045149150045`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9, 3.732326627779415*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "\[Kappa]\[Pi]\[Eta]"], " ", "kaon"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
   3.69854815748218*^9, 3.698548158246581*^9}, 3.6985739077975883`*^9, {
   3.732328631410356*^9, 3.73232863187335*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328085599388*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Term1", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "4"]}], 
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["me", "4"], 
        SuperscriptBox["mk", "4"]], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term2", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", "4"]}], 
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term3", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term4", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term5", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["me", "2"], " ", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "4"]], 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term6", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["me", "2"], " ", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term7", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["me", "2"], " ", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term8", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["me", "2"], " ", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "4"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term9", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["me", "4"], 
       RowBox[{"2", " ", 
        SuperscriptBox["mk", "4"]}]], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term10", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["mpi", "4"], 
       RowBox[{"2", " ", 
        SuperscriptBox["mk", "4"]}]], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term11", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term12", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]]}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]], "]"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term13", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", " ", "\[Pi]"}], "3"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term14", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "36"], 
      FractionBox[
       SuperscriptBox["me", "6"], 
       SuperscriptBox["mk", "6"]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term15", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "36"], 
      FractionBox[
       SuperscriptBox["mpi", "6"], 
       SuperscriptBox["mk", "6"]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term16", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term17", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]], "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term18", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]], "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Term19", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term20", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]], "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Term21", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["me", "2"], " ", 
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]], "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["mk", "4"]}]], ")"}], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6801550647667265`*^9, 3.6801550900346146`*^9}, 
   3.6801551391903696`*^9, 3.680155179635991*^9, 3.6801553052004194`*^9, {
   3.680155547735132*^9, 3.6801556075010505`*^9}, {3.680155681097181*^9, 
   3.680155682417201*^9}, {3.6801559206753635`*^9, 3.680155961998498*^9}, {
   3.6801596650420885`*^9, 3.680159665463289*^9}, {3.6801598710560503`*^9, 
   3.680159871633251*^9}, {3.680174719867679*^9, 3.680174721501773*^9}, {
   3.68017496080646*^9, 3.680174961078476*^9}, 3.6801750842997217`*^9, {
   3.680175122851927*^9, 3.6801751402819233`*^9}, 3.6801756831904945`*^9, 
   3.680175807546607*^9, 3.680175913788684*^9, 3.680176039140854*^9, {
   3.680176103733548*^9, 3.680176106643715*^9}, 3.680176844411913*^9, {
   3.6801769064194593`*^9, 3.680176921618328*^9}, 3.6801774384148874`*^9, {
   3.680177606880523*^9, 3.6801776283167496`*^9}, 3.6802827603893957`*^9, {
   3.681736819744853*^9, 3.6817368211289325`*^9}, 3.681737019125257*^9, {
   3.698598387972838*^9, 3.6985984030705433`*^9}, {3.6985984369589667`*^9, 
   3.69859850526563*^9}, {3.6985985562292843`*^9, 3.6985987632012863`*^9}, {
   3.6985989058791513`*^9, 3.69859891302221*^9}, {3.6985992549467397`*^9, 
   3.6985994617801*^9}, {3.6985995420137324`*^9, 3.698599542758542*^9}, {
   3.698640786226274*^9, 3.698640873471383*^9}, {3.698640913305839*^9, 
   3.698640917656536*^9}, {3.698641038055271*^9, 3.698641043797805*^9}, {
   3.698641085183422*^9, 3.698641087993196*^9}, {3.698646646996861*^9, 
   3.6986466984678993`*^9}, {3.698646753747596*^9, 3.698646756139697*^9}, {
   3.698646942701919*^9, 3.6986470611205673`*^9}, {3.6986472516172657`*^9, 
   3.698647261502277*^9}, {3.698647432460636*^9, 3.698647507631721*^9}, {
   3.6986784146417065`*^9, 3.6986784170717096`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term22", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], 
     RowBox[{" ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{
        SuperscriptBox["mk", "2"], " "}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"m", "+", "2"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "m"}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6857734977094393`*^9, 3.6857735023738475`*^9}, {
   3.6857735545247393`*^9, 3.6857735678315625`*^9}, {3.6857736913993797`*^9, 
   3.68577369731179*^9}, {3.685774029748374*^9, 3.6857740576100225`*^9}, {
   3.6985991947020454`*^9, 3.6985992050311384`*^9}, {3.6985995569124784`*^9, 
   3.6985995794682045`*^9}, 3.698641048131032*^9, {3.69864141803224*^9, 
   3.698641423409498*^9}, {3.698647509532683*^9, 3.698647510158928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term23", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], 
     RowBox[{" ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "m"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{
        SuperscriptBox["mk", "2"], " "}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"m", "+", "2"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "m"}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.698599224165303*^9, {3.6985995886452756`*^9, 3.6985995908392935`*^9}, {
   3.6986410509258127`*^9, 3.698641051116366*^9}, {3.698641426371929*^9, 
   3.6986414289634542`*^9}, {3.6986475129495687`*^9, 3.698647513268887*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term24", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], "8", " ", 
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "m", "+", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["7", "2"], "+", "m", "+", "n"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"m", "+", "2"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"n", "+", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "n"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "n"}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "+", "m", "+", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["7", "2"], "+", "m", "+", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", "+", "m", "+", "n"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.680159330561901*^9, 3.680159330827101*^9}, {
   3.680159396378416*^9, 3.6801595376678643`*^9}, {3.680159680922916*^9, 
   3.6801596815781174`*^9}, 3.6801599049393096`*^9, 3.680163658668664*^9, {
   3.680173801493151*^9, 3.680173801712164*^9}, {3.680174559072482*^9, 
   3.68017456392976*^9}, 3.680174732786418*^9, {3.6801770984294415`*^9, 
   3.6801771074869595`*^9}, {3.680177807963024*^9, 3.680177808199038*^9}, 
   3.6802827819347267`*^9, {3.6804038215025177`*^9, 3.680403830144933*^9}, {
   3.680404390961118*^9, 3.680404394861125*^9}, {3.681736830307457*^9, 
   3.6817368329186068`*^9}, 3.6844757134072723`*^9, 3.698599602117195*^9, {
   3.6985996417274327`*^9, 3.698599641837435*^9}, {3.6985996938856325`*^9, 
   3.6985996946050353`*^9}, 3.6986410539876423`*^9, {3.698641126094777*^9, 
   3.6986411297676497`*^9}, {3.6986475153258038`*^9, 3.6986475158447037`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term25", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["mk", "2"], 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    FractionBox["32", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mk", "2"], 
       RowBox[{"4", 
        SuperscriptBox["me", "2"]}]], ")"}], 
     RowBox[{"1", "/", "2"}]], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m", "+", "n"}], "]"}]}]], "  ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["me", "2"]], ")"}], "m"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"n", "+", "2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mpi", "2"]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "m"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "2"], "+", "m"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m", "+", "n"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6801589761172953`*^9, 3.6801590031952114`*^9}, {
   3.6801595459358788`*^9, 3.680159550444287*^9}, {3.6801596872253275`*^9, 
   3.680159687708928*^9}, 3.680159910321319*^9, 3.6801636539262557`*^9, {
   3.680173804841343*^9, 3.6801738053613725`*^9}, {3.6801745408814416`*^9, 
   3.6801745469647894`*^9}, 3.6801747354795723`*^9, {3.680177155157686*^9, 
   3.6801771661593156`*^9}, {3.680177812319274*^9, 3.680177812485283*^9}, 
   3.6802827866147985`*^9, {3.6804044112411537`*^9, 3.6804044157027617`*^9}, {
   3.681736952531448*^9, 3.681736955642626*^9}, {3.6985997155590324`*^9, 
   3.69859971769746*^9}, {3.69864106425202*^9, 3.698641064566514*^9}, {
   3.6986411190155077`*^9, 3.6986411213720016`*^9}, {3.6986475256158113`*^9, 
   3.698647526317718*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term26", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], "8", " ", 
    SqrtBox["\[Pi]"], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m", "+", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m", "+", "n"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{
      FractionBox["1", "2"], "+", "m"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"1", "+", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mpi", "2"]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "m"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "2"], "+", "m"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "n"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "n"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.680158506075076*^9, 3.680158543968158*^9}, {
   3.680158578783693*^9, 3.680158636934586*^9}, {3.6801595537670927`*^9, 
   3.680159556341097*^9}, {3.6801596925761366`*^9, 3.680159693106538*^9}, 
   3.68015991665493*^9, 3.680163649121447*^9, {3.680173808781568*^9, 
   3.680173809127588*^9}, 3.6801747382787323`*^9, {3.680177188989621*^9, 
   3.6801772047745237`*^9}, {3.680177815787472*^9, 3.6801778160414867`*^9}, 
   3.680282791829879*^9, {3.6804044220051727`*^9, 3.6804044254839787`*^9}, {
   3.6817369587688046`*^9, 3.681736959888869*^9}, {3.698599721014085*^9, 
   3.6985997241909213`*^9}, 3.698641067770843*^9, {3.698641111221106*^9, 
   3.698641114260332*^9}, {3.6986475282836123`*^9, 3.698647528747891*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698640716252782*^9, 3.698640716421172*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Term1", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term8", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term9", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term10", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term11", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term12", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term13", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term14", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term15", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term16", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term17", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term18", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term19", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term20", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term21", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term22", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term23", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term24", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term25", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term26", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.6985998532363853`*^9, 
   3.6985998813230605`*^9}, {3.698599915755895*^9, 3.6985999265551834`*^9}, {
   3.698599963039027*^9, 3.698599970894415*^9}, {3.698641324097474*^9, 
   3.698641398712295*^9}, {3.698641439778167*^9, 3.6986415422107277`*^9}, {
   3.698641713485181*^9, 3.698641714077229*^9}, 3.698642047825934*^9, {
   3.698646851516543*^9, 3.698646887588209*^9}, 3.698647106164913*^9, {
   3.6986472724911213`*^9, 3.6986472877551193`*^9}, {3.698647494565284*^9, 
   3.698647495173421*^9}, {3.69864753850878*^9, 3.698647584382147*^9}, {
   3.6986791643017983`*^9, 3.698679164521799*^9}}],

Cell["The double series are computed until m and n equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9, {3.698641619136671*^9, 
   3.6986416210885687`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323286524778347`*^9, 3.732328652695095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Term1", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term2", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term3", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term4", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term5", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term6", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term7", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term9", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term10", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term11", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term12", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term13", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term14", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term15", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term16", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term17", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term18", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term19", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term20", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term21", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term22", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term23", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term24", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term25", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term26", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}],
      " ", "//", "N"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.698641700503797*^9, 
   3.698641709594296*^9}, 3.6986420540188417`*^9, 3.698642425865094*^9, {
   3.698646262502713*^9, 3.698646262742558*^9}, {3.69864633119827*^9, 
   3.6986463391883574`*^9}, {3.6986468953314047`*^9, 3.698646911110169*^9}, {
   3.698647073442679*^9, 3.698647100499103*^9}, {3.698647234735984*^9, 
   3.698647242063507*^9}, {3.698647292302162*^9, 3.69864730122024*^9}, {
   3.69864749850209*^9, 3.698647499097447*^9}, {3.69864759648392*^9, 
   3.698647637879253*^9}, {3.6986786932920976`*^9, 3.698678696012101*^9}, {
   3.6987623156819506`*^9, 3.698762318226755*^9}, {3.6987624247197666`*^9, 
   3.6987624256557684`*^9}}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.698546927279619*^9, 
   3.698548165422594*^9, 3.698548508993198*^9, 3.6985507184957347`*^9, 
   3.6985533053704195`*^9, 3.698553455208683*^9, 3.6985638467072587`*^9, 
   3.698571480508109*^9, 3.698572441396581*^9, 3.6985730187478104`*^9, 
   3.698573745325699*^9, 3.698641728212537*^9, 3.6986426006559258`*^9, 
   3.698645884384356*^9, 3.6986767711801376`*^9, 3.698678143271275*^9, 
   3.698678777307215*^9, 3.6986794238771625`*^9, 3.6986799544079065`*^9, 
   3.69868080281711*^9, 3.6986855978167143`*^9, 3.6987225574522448`*^9, 
   3.69872408293332*^9, 3.698724220606163*^9, 3.6987242698236494`*^9, 
   3.69872430954762*^9, 3.6987244662700963`*^9, 3.698724551329646*^9, 
   3.698724663449952*^9, 3.698724726859764*^9, 3.6987247612990246`*^9, 
   3.698724847975978*^9, 3.69876186110523*^9, {3.69876192348755*^9, 
   3.6987619324191666`*^9}, 3.698762001919905*^9, 3.6987620876830845`*^9, 
   3.698762168929057*^9, 3.6987622828726788`*^9, 3.698762322997165*^9, 
   3.698762395093914*^9, 3.6987624291033745`*^9, 3.698762491478694*^9, {
   3.6988159427240925`*^9, 3.6988159696455064`*^9}, 3.698816030986957*^9, 
   3.698907446788108*^9, 3.732328922566375*^9, 3.732329621256515*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329389363491*^9, 3.732329389620632*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Input and parameter setting", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732329391259285*^9, 3.732329401623909*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PercentError", "=", "1.0"}], ";"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
   3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
   3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, 
   3.6986793547920656`*^9, {3.698679854887767*^9, 3.6986798550127673`*^9}, {
   3.6987247571962175`*^9, 3.698724758116619*^9}, {3.6987619278483586`*^9, 
   3.698761929143161*^9}, 3.732328660877756*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328662438333*^9, 3.732328662650148*^9}}],

Cell["We define the numerical values of the masses Me, Mk and Mpi:", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, 
   3.69872275767566*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.28890092`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.56538196`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.6311796630640438`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6988160084271107`*^9, 3.698816026451887*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698722835206427*^9, 3.6987228353979473`*^9}}],

Cell[TextData[{
 "This is the lattice data set from ... Each data set is in the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["m", "\[Pi]"], ",", 
     SubscriptBox["m", "K"], ",", 
     SubscriptBox["m", "\[Eta]"]}], "}"}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, {
  3.732287404630628*^9, 3.732287443607112*^9}, {3.732287572051407*^9, 
  3.732287683435726*^9}, {3.7322879845032463`*^9, 3.732288000699855*^9}, {
  3.732288092901752*^9, 3.732288093821199*^9}, {3.732289842978034*^9, 
  3.732289848123684*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, 
   3.732328676183017*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6985710598379793`*^9, 3.6985710600659924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"Mpi_", ",", "Mk_", ",", "Me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["Mk", "2"], 
       RowBox[{"512", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "6"]}], ")"}]}], "+", 
     RowBox[{"Term1", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term2", "[", 
      RowBox[{"Mpi", ",", "Mk"}], "]"}], "+", 
     RowBox[{"Term3", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term4", "[", 
      RowBox[{"Mpi", ",", "Mk"}], "]"}], "+", 
     RowBox[{"Term5", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term6", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term7", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term8", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term9", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term10", "[", 
      RowBox[{"Mpi", ",", "Mk"}], "]"}], "+", 
     RowBox[{"Term11", "[", 
      RowBox[{"Mpi", ",", "Mk"}], "]"}], "+", 
     RowBox[{"Term12", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term13", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term14", "[", 
      RowBox[{"Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term15", "[", 
      RowBox[{"Mpi", ",", "Mk"}], "]"}], "+", 
     RowBox[{"Term16", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term17", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term18", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term19", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term20", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Term21", "[", 
      RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term22", "[", 
         RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
        RowBox[{"Term23", "[", 
         RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term24", "[", 
         RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
        RowBox[{"Term25", "[", 
         RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}], "+", 
        RowBox[{"Term26", "[", 
         RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}]}], " ", "//", 
    "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.732328746058014*^9, 3.732328750443838*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]], "Input",
 CellChangeTimes->{{3.698681815946373*^9, 3.6986818212289543`*^9}, 
   3.7323287560827913`*^9}],

Cell[BoxData["0.00005874202751549359`"], "Output",
 CellChangeTimes->{
  3.6986818218464637`*^9, 3.698682093577242*^9, 3.698722560022624*^9, 
   3.698724083526121*^9, 3.6987242208713636`*^9, 3.6987242700732503`*^9, 
   3.6987243097816205`*^9, 3.698724466582097*^9, 3.6987245515792465`*^9, 
   3.6987246636995525`*^9, 3.6987247271405644`*^9, 3.6987247615798254`*^9, 
   3.698724848241178*^9, 3.69876186138603*^9, {3.698761923960952*^9, 
   3.6987619326999674`*^9}, 3.698762002185106*^9, 3.698762087963885*^9, 
   3.698762169184658*^9, 3.6987622830910797`*^9, 3.6987623232155657`*^9, 
   3.6987623952967143`*^9, 3.698762429290575*^9, 3.698762491790694*^9, {
   3.698815943326602*^9, 3.6988159699405107`*^9}, 3.698816031296962*^9, 
   3.69890744735314*^9, 3.732328922950613*^9, 3.732329621412983*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.69857207633681*^9, 3.6985720766342106`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}, {
  3.6985480410591755`*^9, 3.698548041605177*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}, {3.698550041095628*^9, 
  3.6985500418548307`*^9}}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["Mk", "2"], 
           RowBox[{"512", 
            SuperscriptBox["\[Pi]", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "6"]}], ")"}]}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, {3.7323288314051332`*^9, 3.7323288331014633`*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}, {3.698546976981307*^9, 
  3.698546977698908*^9}, {3.6985500529907417`*^9, 3.6985500536655474`*^9}, {
  3.6985533187396426`*^9, 3.698553319472844*^9}, {3.698563921966436*^9, 
  3.6985639227864485`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{
  3.6905444288816643`*^9, {3.6905649141899033`*^9, 3.690564914798699*^9}, {
   3.698679481542244*^9, 3.6986794833322463`*^9}, {3.698681192639659*^9, 
   3.6986811974596663`*^9}, {3.6986814257589903`*^9, 3.698681431068998*^9}, {
   3.6986820465465193`*^9, 3.6986820466815214`*^9}, {3.6986821127950373`*^9, 
   3.6986821129625397`*^9}, {3.698682252734687*^9, 3.6986822547072167`*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.6905444295450783`*^9, 3.690544439542307*^9}, 
   3.690544559375519*^9, 3.6905635376283503`*^9, 3.690563686281392*^9, 
   3.690564001346216*^9, 3.690565091694058*^9, 3.690567099904263*^9, 
   3.69854697891571*^9, 3.6985500547767577`*^9, {3.698550522555993*^9, 
   3.698550550692796*^9}, 3.6985507501489744`*^9, 3.6985510824059563`*^9, 
   3.6985533203308454`*^9, 3.6985534732699146`*^9, 3.69855388079023*^9, 
   3.69856387716673*^9, 3.6985639241564693`*^9, 3.698572448628394*^9, 
   3.698572482426054*^9, 3.698573636036705*^9, 3.698642399008946*^9, 
   3.6986424465982428`*^9, 3.69864249557771*^9, 3.698645893714386*^9, 
   3.6986790218945913`*^9, 3.6986794367271805`*^9, {3.6986794796872416`*^9, 
   3.698679494212261*^9}, 3.6986803074764156`*^9, 3.698680338456459*^9, 
   3.6986804980966825`*^9, {3.698681044099451*^9, 3.6986810525544624`*^9}, {
   3.698681191034657*^9, 3.6986811983396673`*^9}, {3.698681424288988*^9, 
   3.698681432984*^9}, 3.698681896069208*^9, 3.6986820469790263`*^9, {
   3.6986821052299213`*^9, 3.6986821133500457`*^9}, {3.6986822536447005`*^9, 
   3.698682260439805*^9}, 3.6986856187620363`*^9, 3.698722561764585*^9, 
   3.698724086895727*^9, 3.6987242247713704`*^9, 3.6987242739021573`*^9, 
   3.698724313574427*^9, 3.6987244703885036`*^9, 3.6987245553076534`*^9, 
   3.6987246674279594`*^9, 3.698724730946971*^9, 3.6987247654873323`*^9, 
   3.6987248521255846`*^9, 3.6987618652698383`*^9, 3.6987619360695734`*^9, 
   3.698762006010113*^9, 3.6987620919446936`*^9, 3.6987621730076647`*^9, 
   3.6987622858820877`*^9, 3.6987623260313725`*^9, 3.698762398031719*^9, 
   3.69876243220778*^9, {3.6988159452491317`*^9, 3.698815974360079*^9}, 
   3.698816035552027*^9, 3.6989074529454594`*^9, 3.73232892508348*^9, 
   3.732329468934663*^9, 3.732329623471817*^9}]
}, Open  ]],

Cell["and compute the error at P = 7", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.6985533214228473`*^9, 3.6985533221404486`*^9}, {
   3.698681216101694*^9, 3.698681218146697*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["Mk", "2"], 
        RowBox[{"512", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "6"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, {3.6985500660452495`*^9, 3.698550068986068*^9}, 
   3.6986790393696156`*^9, {3.698680504491692*^9, 3.698680506176694*^9}, {
   3.732328838394796*^9, 3.732328839733163*^9}}],

Cell[BoxData["0.1330932189133744`"], "Output",
 CellChangeTimes->{
  3.6986810546344657`*^9, 3.6986814432790155`*^9, 3.698681898491746*^9, 
   3.6986821159725857`*^9, 3.6986822636898546`*^9, 3.698722562192278*^9, 
   3.6987240875041285`*^9, 3.6987242253173714`*^9, 3.6987242744637585`*^9, 
   3.698724314120428*^9, 3.6987244709501047`*^9, 3.6987245558536544`*^9, 
   3.69872466797396*^9, 3.698724731508572*^9, 3.698724766064533*^9, 
   3.698724852702786*^9, 3.698761865862639*^9, 3.6987619366467743`*^9, 
   3.6987620065717134`*^9, 3.6987620925268946`*^9, 3.6987621735692654`*^9, 
   3.6987622863188887`*^9, 3.6987623264681735`*^9, 3.69876239845292*^9, 
   3.6987624326289806`*^9, {3.6988159471816616`*^9, 3.6988159749850883`*^9}, 
   3.6988160362245374`*^9, 3.6989074539265156`*^9, 3.732328925364357*^9, 
   3.7323296238036003`*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["Mk", "2"], 
        RowBox[{"512", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "6"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
  3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
  3.690565057696288*^9}, {3.698550084841205*^9, 3.6985500898588405`*^9}, {
  3.698679050589631*^9, 3.698679053939636*^9}, {3.69868054593675*^9, 
  3.6986805505667562`*^9}, {3.73232884187016*^9, 3.732328842981584*^9}}],

Cell[BoxData["5.8244785297484425`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.6985469882913265`*^9, 
   3.6985500907774487`*^9, 3.698550562817272*^9, 3.6985507548152056`*^9, 
   3.698551086091563*^9, 3.6985533266176567`*^9, 3.698553473784715*^9, 
   3.698553884830637*^9, 3.6985638798897734`*^9, 3.698563938311691*^9, 
   3.698572449127595*^9, 3.698572488840666*^9, 3.698573639484311*^9, 
   3.698679055949639*^9, 3.698679498987268*^9, {3.698680542356745*^9, 
   3.6986805529017596`*^9}, 3.69868105745947*^9, 3.6986814461990194`*^9, 
   3.6986819010642853`*^9, 3.6986821199276466`*^9, 3.69868226595989*^9, 
   3.698722562425355*^9, 3.6987240881593294`*^9, 3.6987242258633723`*^9, 
   3.698724275025359*^9, 3.6987243146820292`*^9, 3.6987244715273056`*^9, 
   3.6987245563996553`*^9, 3.6987246685199614`*^9, 3.6987247320701733`*^9, 
   3.698724766641734*^9, 3.698724853279987*^9, 3.69876186648664*^9, 
   3.6987619372395754`*^9, 3.6987620071333146`*^9, 3.6987620931196957`*^9, 
   3.698762174130867*^9, 3.69876228672789*^9, 3.698762326951774*^9, 
   3.6987623988791213`*^9, 3.6987624330657816`*^9, {3.6988159493651953`*^9, 
   3.6988159756000977`*^9}, 3.6988160368970475`*^9, 3.6989074549925766`*^9, 
   3.732328925748217*^9, 3.7323296241002607`*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732328846125029*^9, 3.732328846479554*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntermediateList", "=", 
  RowBox[{
   RowBox[{"NumericalTerms", "[", 
    RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", 
    "1"}]}]}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, 3.698679831957735*^9, {
   3.698680641641884*^9, 3.6986806442168875`*^9}, 3.6986856248196287`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
   "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.732328925988435*^9, 3.732329624343972*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323295519607067`*^9, 3.732329552199881*^9}}],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["mk", "2"], 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "6"]}], ")"}]}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, {3.6985471179431543`*^9, 3.698547129331174*^9}, {
   3.69855205003412*^9, 3.698552053403329*^9}, {3.698552091772168*^9, 
   3.6985521144532375`*^9}, {3.698552161168768*^9, 3.6985521703529897`*^9}, {
   3.698553354962906*^9, 3.698553389454567*^9}, {3.6985536078053503`*^9, 
   3.698553611502557*^9}, {3.698553931147118*^9, 3.698553932566721*^9}, {
   3.6985639570129795`*^9, 3.698563975431766*^9}, {3.698568213593113*^9, 
   3.6985682327104087`*^9}, 3.698572507533499*^9, 3.698572610823082*^9, {
   3.6986791209417377`*^9, 3.698679121976739*^9}, {3.6986792218118796`*^9, 
   3.6986792576369295`*^9}, {3.6986793056869965`*^9, 
   3.6986793062369976`*^9}, {3.6986795086622815`*^9, 
   3.6986795379823227`*^9}, {3.6986796754725156`*^9, 
   3.6986796891425347`*^9}, {3.6986805641067753`*^9, 3.6986806130968437`*^9}, 
   3.698680719756994*^9, {3.6986811131245475`*^9, 3.6986811137795486`*^9}, {
   3.6986814530090294`*^9, 3.6986814536890297`*^9}, {3.6986820599267254`*^9, 
   3.698682070911894*^9}, {3.6986823143306327`*^9, 3.698682319440711*^9}, {
   3.6986839770280304`*^9, 3.6986840123210726`*^9}, 3.6987350057608223`*^9, 
   3.698815989203815*^9, {3.6989077390228224`*^9, 3.698907740990935*^9}, 
   3.698908340562228*^9, {3.6989106129542017`*^9, 3.698910616789421*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698907994833454*^9, 3.698907995100469*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["mk", "2"], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
      RowBox[{
       FractionBox["7", "4"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["me", "4"], 
          SuperscriptBox["mk", "4"]], "+", 
         FractionBox[
          SuperscriptBox["mpi", "4"], 
          SuperscriptBox["mk", "4"]]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], "+", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["mk", "2"]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["mk", "2"]], "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "4"], 
        RowBox[{"2", " ", 
         SuperscriptBox["mk", "4"]}]], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        RowBox[{"2", " ", 
         SuperscriptBox["mk", "4"]}]], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "\[Pi]"}], "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["5", "2"], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "36"], 
       FractionBox[
        SuperscriptBox["me", "6"], 
        SuperscriptBox["mk", "6"]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         FractionBox["1", "36"], 
         FractionBox[
          SuperscriptBox["mpi", "6"], 
          SuperscriptBox["mk", "6"]], 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["5", "2"], ",", "4"}], "}"}], ",", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            RowBox[{"4", " ", 
             SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+"}], "*)"}], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"4", 
            SuperscriptBox["mk", "2"]}]], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "EulerGamma"}]}], "*)"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["5", "2"], ",", 
            FractionBox[
             SuperscriptBox["me", "2"], 
             RowBox[{"4", 
              SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["5", "2"], ",", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             RowBox[{"4", 
              SuperscriptBox["mk", "2"]}]]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["\[Pi]", "32"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["me", "2"], 
            SuperscriptBox["mk", "2"]]]}], "+", 
         RowBox[{"8", " ", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["mk", "2"], 
            SuperscriptBox["me", "2"]]]}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{"2", "\[Pi]", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "4"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"15", " ", "\[Pi]"}], "512"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["13", "6"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "20"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], 
       FractionBox[
        SuperscriptBox["me", "4"], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["37", "15"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], "+", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"8", " ", "EulerGamma"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox["5", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6989082186492558`*^9, 3.6989082189642735`*^9}, {
  3.6989100920004053`*^9, 3.698910145608471*^9}, {3.6989103121089945`*^9, 
  3.6989103314451003`*^9}, {3.6989104005040503`*^9, 3.698910417367015*^9}, {
  3.698910497448595*^9, 3.6989105657425013`*^9}, {3.6989105985043755`*^9, 
  3.6989106079639163`*^9}, {3.6989107453447742`*^9, 3.698910752550186*^9}, {
  3.7323290927342377`*^9, 3.7323291318676367`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698724147531834*^9, 3.6987241477502346`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712570933476853*^9, 3.712570933713559*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.73232605438233*^9, 3.7323260594278717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326013812871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000049653726398214224`", ",", "0.00005432669892046767`", ",", 
   "0.000050627107298463735`", ",", "0.00005002271270974308`", ",", 
   "0.00004615316490275515`", ",", "0.00004918680794273584`", ",", 
   "0.00004939114407817467`", ",", "0.000050012122168388844`", ",", 
   "0.000059415745949636085`", ",", "0.00004605566036750662`", ",", 
   "0.00004046269214520445`", ",", "0.000049454843815547646`", ",", 
   "0.00004988603891741382`", ",", "0.00004659937636124564`", ",", 
   "0.00005344738506657192`", ",", "0.000059358252788621995`", ",", 
   "0.00004747844462891062`", ",", "0.000058663845860218244`", ",", 
   "0.00005132491824521691`", ",", "0.00005135688221088189`", ",", 
   "0.00004993313072185404`", ",", "0.00005736239032513861`", ",", 
   "0.00004773462842060142`", ",", "0.000060201723017069834`", ",", 
   "0.00004864359843967014`", ",", "0.00004962561736393196`", ",", 
   "0.000060839425085599145`", ",", "0.000053768148288348225`", ",", 
   "0.00005714912341958052`", ",", "0.000053092858065528`", ",", 
   "0.00004585886844869229`", ",", "0.0000550174481274001`", ",", 
   "0.00006299959942444801`", ",", "0.00005266426062867249`", ",", 
   "0.00005957724164648576`", ",", "0.000056889305771216944`", ",", 
   "0.00006398689616093824`", ",", "0.0000651703696765651`", ",", 
   "0.00006235894283820679`", ",", "0.00006057249900590279`", ",", 
   "0.00007178353841042121`", ",", "0.0001478504813351183`", ",", 
   "0.00007127213606498569`", ",", "0.00006789310682132476`", ",", 
   "0.00007767428715229778`", ",", "0.0000812205957248172`", ",", 
   "0.00016144194543693449`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, 3.713065249671699*^9, 
   3.71306548318649*^9, 3.713065535628929*^9, 3.732288572438819*^9, 
   3.732289395815988*^9, 3.732326093738735*^9, 3.7323296245487967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.732326015657271*^9, 3.732326075009965*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000049716070381027344`", ",", "0.000054396630732968376`", ",", 
   "0.00005069623885777994`", ",", "0.000050096239265278776`", ",", 
   "0.00004622757606537722`", ",", "0.00004926586178119231`", ",", 
   "0.00004947097961565968`", ",", "0.00005009146807497112`", ",", 
   "0.000059511692009140136`", ",", "0.000046121428585132974`", ",", 
   "0.000040515395881376936`", ",", "0.000049526694554865864`", ",", 
   "0.000049958104888991114`", ",", "0.00004666350866382907`", ",", 
   "0.00005352482769213843`", ",", "0.0000594465376639173`", ",", 
   "0.000047531093043288395`", ",", "0.00005874202751549359`", ",", 
   "0.000051383029908620454`", ",", "0.00005141441168764041`", ",", 
   "0.00004998612349124134`", ",", "0.000057432444521067404`", ",", 
   "0.000047779552603179806`", ",", "0.00006027379955850183`", ",", 
   "0.0000486810642387558`", ",", "0.000049663375338902606`", ",", 
   "0.000060899550783879775`", ",", "0.000053810409412931286`", ",", 
   "0.000057190448104526405`", ",", "0.00005312844679648961`", ",", 
   "0.00004589556005074659`", ",", "0.000055054603614237707`", ",", 
   "0.00006304710493504519`", ",", "0.00005270461968760921`", ",", 
   "0.00005961779919308193`", ",", "0.000056949782093414756`", ",", 
   "0.00006403961219079112`", ",", "0.00006525052621706984`", ",", 
   "0.00006249166221818885`", ",", "0.00006074634728344754`", ",", 
   "0.00007188546209001635`", ",", "0.00014800563194266296`", ",", 
   "0.00007145048904202366`", ",", "0.00006818378402237986`", ",", 
   "0.00007796729419783288`", ",", "0.00008161127683075805`", ",", 
   "0.00016155165497847547`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, 
   3.713065250519071*^9, 3.7130654840397673`*^9, 3.713065536500869*^9, 
   3.732288573488224*^9, 3.73228939683114*^9, 3.7323260949484053`*^9, 
   3.732329626996913*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290825255571*^9, 3.732290825786422*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.73232962708743*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.732329627156434*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["0.47870970913864275`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9, 3.732329627204568*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329612170158*^9, 3.732329612184835*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", 
   RowBox[{"2", "\[Kappa]\[Pi]\[Eta]"}]], " ", "kaon"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
  3.69854815748218*^9, 3.698548158246581*^9}, {3.732330780005431*^9, 
  3.73233078033208*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328085599388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term1", "[", 
    RowBox[{"me_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.69030724020652*^9, 3.690307264906085*^9}, 
   3.69030736171062*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term2", "[", 
    RowBox[{"me_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["me", "4"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "4"]}]]}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.690307380167897*^9, 3.690307406740884*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term3", "[", 
    RowBox[{"mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "4"]}]]}], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.689597935824242*^9, 3.690173405984717*^9, 3.690352433901023*^9, 
   3.690352533757092*^9, {3.6903525908260117`*^9, 3.690352596625888*^9}, 
   3.690352632977826*^9, {3.690352860295992*^9, 3.6903528605465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term4", "[", 
    RowBox[{"me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}], "2"]}], ")"}]}], ")"}]}]}], " ",
   ";"}]], "Input",
 CellChangeTimes->{{3.689597963621832*^9, 3.6895979886762652`*^9}, 
   3.690173410486425*^9, 3.690352435801837*^9, 3.6903525362835407`*^9, {
   3.690352623134787*^9, 3.690352653068008*^9}, {3.69035286205837*^9, 
   3.690352862478765*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term5", "[", 
    RowBox[{"mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.689597997605776*^9, 3.6895980022880435`*^9}, 
   3.690173416306511*^9, 3.6903524373330936`*^9, 3.69035253927855*^9, {
   3.6903526797282*^9, 3.6903526972658157`*^9}, {3.690352863659875*^9, 
   3.690352864292304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term6", "[", 
    RowBox[{"me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}]}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.689598009553459*^9, 3.6895980131426644`*^9}, 
   3.690173420750396*^9, 3.6903524418549643`*^9, 3.690352568182139*^9, {
   3.690352689711172*^9, 3.690352701233691*^9}, {3.690352865972951*^9, 
   3.6903528666952677`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term7", "[", 
    RowBox[{"me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["me", "2"]]}]}], "]"}]}], ")"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.6895980193450193`*^9, 3.690173426533366*^9, 3.6903525707088423`*^9, {
   3.690352901615484*^9, 3.6903529216077337`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term8", "[", 
    RowBox[{"me_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]], "]"}], ")"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{{3.6895981780620975`*^9, 3.6895982030095243`*^9}, {
   3.690173433428526*^9, 3.6901734342137957`*^9}, 3.690352573104327*^9, {
   3.690352906337008*^9, 3.690352923922049*^9}, 3.690352956710534*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term9", "[", 
    RowBox[{"me_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}], "2"]}], ")"}]}], ")"}]}]}], " ",
   ";"}]], "Input",
 CellChangeTimes->{{3.6895982169613223`*^9, 3.6895982207995415`*^9}, 
   3.690173440328768*^9, 3.690352575692061*^9, {3.690352911761972*^9, 
   3.6903529259313793`*^9}, 3.6903529710553093`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term10", "[", 
    RowBox[{"me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]]}], 
      RowBox[{"(", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["me", "2"]]}]}], "]"}], ")"}]}], ")"}]}]}], " ", 
  ";"}]], "Input",
 CellChangeTimes->{
  3.689598226023841*^9, 3.690173445930316*^9, 3.6903525792811127`*^9, {
   3.690352917455409*^9, 3.6903529280264683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term11", "[", 
    RowBox[{"m_", ",", "n_", ",", "me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SqrtBox["\[Pi]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "m", "+", "n"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "m", "+", "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "m", "+", "n"}], "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"1", "+", "n"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mpi", "2"]], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "m"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", "m"}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", "n"}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "n"}]}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6801829762307644`*^9, 3.6801829764587774`*^9}, {
   3.6801832528535852`*^9, 3.680183269985565*^9}, {3.6801989851535816`*^9, 
   3.680198987968586*^9}, {3.680199028741167*^9, 3.6801990289211683`*^9}, 
   3.6802829314820237`*^9, 3.6817371354049025`*^9, {3.6844770238607893`*^9, 
   3.684477026627166*^9}, {3.6892681828352785`*^9, 3.6892681835477896`*^9}, {
   3.689598392051337*^9, 3.6895983969006143`*^9}, {3.689598492709094*^9, 
   3.6895984997464967`*^9}, {3.690354271797859*^9, 3.6903542864481297`*^9}, {
   3.690354323991675*^9, 3.690354330041698*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term12", "[", 
    RowBox[{"m_", ",", "n_", ",", "me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SqrtBox["\[Pi]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "m", "+", "n"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "m", "+", "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "m"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "m"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "m", "+", "n"}], "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"1", "+", "m"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"1", "+", "n"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", "m"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "m"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"1", "+", "n"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "n"}]}], "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "m", "+", "n"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["3", "2"], "+", "m", "+", "n"}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"2", "+", "m", "+", "n"}]}], "]"}]}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6801832809411917`*^9, 3.680183281163204*^9}, {
   3.6801872720914116`*^9, 3.680187298464317*^9}, {3.6801989962686033`*^9, 
   3.6801989999711113`*^9}, {3.680199031851175*^9, 3.6801990324911757`*^9}, 
   3.6802829352395816`*^9, 3.6817371399301615`*^9, {3.684477015873383*^9, 
   3.6844770206951923`*^9}, {3.6892681986105213`*^9, 
   3.6892682000255427`*^9}, {3.6895984197699223`*^9, 3.689598428344413*^9}, {
   3.689599054363219*^9, 3.6895990604635677`*^9}, {3.6903543406009502`*^9, 
   3.690354365835423*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term13", "[", 
    RowBox[{"m_", ",", "n_", ",", "me_", ",", "mk_", ",", "mpi_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["8", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]], ")"}], 
       RowBox[{"1", "/", "2"}]], " ", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "n"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "m", "+", "n"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["me", "2"]], ")"}], "m"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"4", 
          SuperscriptBox["mk", "2"]}]], ")"}], 
       RowBox[{"2", "+", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mpi", "2"]], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "m"}]}], "]"}], "-", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", "m"}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", "+", "m", "+", "n"}]}], "]"}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.680187312664535*^9, 3.68018731298204*^9}, {
   3.6801875399321012`*^9, 3.6801875486271267`*^9}, {3.680199005231121*^9, 
   3.6801990362636833`*^9}, 3.680282939144642*^9, 3.681737144651431*^9, {
   3.684477010411003*^9, 3.6844770134614697`*^9}, {3.689268203545597*^9, 
   3.689268204813116*^9}, {3.689598424545195*^9, 3.6895984305325375`*^9}, {
   3.689603191359039*^9, 3.689603196966359*^9}, {3.690308297267106*^9, 
   3.690308333842702*^9}, 3.690354397163412*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329708119997*^9, 3.732329708356885*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Term1", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"]}], "]"}], ",", 
      RowBox[{"Term2", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"]}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Term8", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"]}], "]"}], ",", 
      RowBox[{"Term9", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"]}], "]"}], ",", 
      RowBox[{"Term10", "[", 
       RowBox[{
        SubscriptBox["m", "\[Eta]"], ",", 
        SubscriptBox["m", "\[Kappa]"], ",", 
        SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term11", "[", 
         RowBox[{"M", ",", "N", ",", 
          SubscriptBox["m", "\[Eta]"], ",", 
          SubscriptBox["m", "\[Kappa]"], ",", 
          SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term12", "[", 
         RowBox[{"M", ",", "N", ",", 
          SubscriptBox["m", "\[Eta]"], ",", 
          SubscriptBox["m", "\[Kappa]"], ",", 
          SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term13", "[", 
         RowBox[{"M", ",", "N", ",", 
          SubscriptBox["m", "\[Eta]"], ",", 
          SubscriptBox["m", "\[Kappa]"], ",", 
          SubscriptBox["m", "\[Pi]"]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"N", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}}],

Cell["The double series are computed until M and N equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323297106145267`*^9, 3.7323297108476677`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"me_", ",", "mk_", ",", "mpi_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Term1", "[", 
        RowBox[{"me", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term2", "[", 
        RowBox[{"me", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term3", "[", 
        RowBox[{"mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Term4", "[", 
        RowBox[{"me", ",", "mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Term5", "[", 
        RowBox[{"mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Term6", "[", 
        RowBox[{"me", ",", "mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Term7", "[", 
        RowBox[{"me", ",", "mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Term8", "[", 
        RowBox[{"me", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term9", "[", 
        RowBox[{"me", ",", "mk"}], "]"}], ",", 
       RowBox[{"Term10", "[", 
        RowBox[{"me", ",", "mk", ",", "mpi"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term11", "[", 
          RowBox[{"m", ",", "n", ",", "me", ",", "mk", ",", "mpi"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term12", "[", 
          RowBox[{"m", ",", "n", ",", "me", ",", "mk", ",", "mpi"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Term13", "[", 
          RowBox[{"m", ",", "n", ",", "me", ",", "mk", ",", "mpi"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "//", 
     "N"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.6987742669234457`*^9, 
   3.698774268721548*^9}, {3.6987743269418783`*^9, 3.6987743276259174`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987575961410265`*^9, 3.6987575964218273`*^9}}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.698546927279619*^9, 
   3.698548165422594*^9, 3.698548508993198*^9, 3.6985507184957347`*^9, 
   3.6985533053704195`*^9, 3.698553455208683*^9, 3.6985638467072587`*^9, 
   3.698571480508109*^9, 3.698572441396581*^9, 3.6985730187478104`*^9, 
   3.698573745325699*^9, 3.6986856565626163`*^9, 3.698735442887825*^9, {
   3.698751527375126*^9, 3.6987515410251493`*^9}, 3.698751819619239*^9, 
   3.698751942563055*^9, 3.6987524018734617`*^9, 3.698753307472706*^9, {
   3.6987539952430754`*^9, 3.6987540018474865`*^9}, 3.6987541223576984`*^9, 
   3.6987546602939525`*^9, 3.6987569138426285`*^9, 3.698757082806525*^9, 
   3.698757161945464*^9, 3.6987572257651763`*^9, 3.6987574155863094`*^9, 
   3.6987584133796625`*^9, 3.698758474250969*^9, 3.698758558912318*^9, 
   3.698759009153509*^9, 3.698759703979529*^9, 3.6987597901540804`*^9, 
   3.69875986958942*^9, {3.6987599351095347`*^9, 3.698759964936787*^9}, 
   3.6987600278583355`*^9, 3.6987605214434576`*^9, 3.698760570411944*^9, 
   3.6987606452296753`*^9, 3.6987608167051764`*^9, 3.6987608497616343`*^9, 
   3.698760910258541*^9, 3.6987609828454685`*^9, {3.698761105009283*^9, 
   3.698761128580924*^9}, {3.698761203024255*^9, 3.6987612210266867`*^9}, 
   3.6987613414432983`*^9, 3.6987614967571707`*^9, 3.698761542246851*^9, 
   3.698761588953333*^9, 3.698766675478843*^9, 3.698773681195944*^9, 
   3.698774053166219*^9, 3.698774170772946*^9, 3.6987742732928095`*^9, 
   3.6987743331192317`*^9, 3.6988895357356997`*^9, 3.6988950305515904`*^9, 
   3.698900191582081*^9, 3.698903730543498*^9, 3.698903793297087*^9, 
   3.732329824603508*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329831041984*^9, 3.732329831258885*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameter and input setting", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732329886895658*^9, 3.732329892620193*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "1"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
  3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
  3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.698546919058405*^9, 3.698548178682617*^9, 
   3.698550719042741*^9, {3.6985532952772017`*^9, 3.698553308053624*^9}, 
   3.6985534694323072`*^9, {3.6985638585649405`*^9, 3.6985638820443068`*^9}, {
   3.6985724382297754`*^9, 3.698572445000188*^9}, 3.698573622491881*^9, 
   3.6986856612401886`*^9, 3.698735442913826*^9, 3.6987515446911564`*^9, 
   3.6987518196660395`*^9, 3.698752401904662*^9, 3.6987533075039062`*^9, 
   3.6987541223888984`*^9, 3.6987546603563523`*^9, 3.6987569138582287`*^9, 
   3.698757082853325*^9, 3.6987571619766645`*^9, 3.6987572257807765`*^9, 
   3.6987574156019096`*^9, 3.6987584133952627`*^9, 3.698758474266569*^9, 
   3.698758558927918*^9, 3.698759009169109*^9, 3.6987597039951286`*^9, 
   3.6987597901696806`*^9, 3.69875986962062*^9, {3.6987599351251345`*^9, 
   3.698759964967987*^9}, 3.6987600278895354`*^9, 3.698760521490258*^9, 
   3.698760570443144*^9, 3.6987606452452755`*^9, 3.6987608167363763`*^9, 
   3.6987608497928343`*^9, 3.698760910274141*^9, 3.6987609828610687`*^9, {
   3.6987611050404825`*^9, 3.6987611285965242`*^9}, {3.698761203055455*^9, 
   3.698761221042287*^9}, 3.698761341458898*^9, 3.698761496772771*^9, 
   3.6987615422624507`*^9, 3.698761588984533*^9, 3.6987666755432434`*^9, 
   3.6987736812289457`*^9, 3.6987740531972213`*^9, 3.6987741707999477`*^9, 
   3.6987742733428125`*^9, 3.6987743331682343`*^9, 3.6988895358136997`*^9, 
   3.6988950305745916`*^9, 3.698900191680086*^9, 3.6989037305915003`*^9, 
   3.6989037933380895`*^9, 3.732329824650351*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.1349766"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.495012889"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.566254465"}], ";"}]}], "Input",
 CellChangeTimes->{{3.698722717038497*^9, 3.698722744970716*^9}, 
   3.6987533817202578`*^9, 3.6987541134812827`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987615290336275`*^9, 3.6987615370520415`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, {
   3.698753216706131*^9, 3.698753232634263*^9}, {3.698754394706756*^9, 
   3.698754395704362*^9}, 3.6987546170514407`*^9, 3.7323297252423487`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698553209570651*^9, 3.698553209773451*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"Mpi_", ",", "Mk_", ",", "Me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["Mpi", "2"], 
           SuperscriptBox["Mk", "2"]], "+", 
          FractionBox[
           SuperscriptBox["Me", "2"], 
           SuperscriptBox["Mk", "2"]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"Term1", "[", 
     RowBox[{"Me", ",", "Mk"}], "]"}], "+", 
    RowBox[{"Term2", "[", 
     RowBox[{"Me", ",", "Mk"}], "]"}], "+", 
    RowBox[{"Term3", "[", 
     RowBox[{"Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Term4", "[", 
     RowBox[{"Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Term5", "[", 
     RowBox[{"Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Term6", "[", 
     RowBox[{"Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Term7", "[", 
     RowBox[{"Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Term8", "[", 
     RowBox[{"Me", ",", "Mk"}], "]"}], "+", 
    RowBox[{"Term9", "[", 
     RowBox[{"Me", ",", "Mk"}], "]"}], "+", 
    RowBox[{"Term10", "[", 
     RowBox[{"Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Term11", "[", 
        RowBox[{"m", ",", "n", ",", "Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
       RowBox[{"Term12", "[", 
        RowBox[{"m", ",", "n", ",", "Me", ",", "Mk", ",", "Mpi"}], "]"}], "+", 
       RowBox[{"Term13", "[", 
        RowBox[{"m", ",", "n", ",", "Me", ",", "Mk", ",", "Mpi"}], "]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "15"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.6987523748554144`*^9, 
   3.6987523817974267`*^9}, {3.6987524592987623`*^9, 3.698752461919567*^9}, {
   3.6987532458956876`*^9, 3.6987532511891975`*^9}, {3.732329731677092*^9, 
   3.7323297336574297`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.69857207633681*^9, 3.6985720766342106`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}, {
  3.6985480410591755`*^9, 3.698548041605177*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}, {3.698550041095628*^9, 
  3.6985500418548307`*^9}}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"512", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["Mpi", "2"], 
                SuperscriptBox["Mk", "2"]], "+", 
               FractionBox[
                SuperscriptBox["Me", "2"], 
                SuperscriptBox["Mk", "2"]]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Me", ",", "Mk", ",", "Mpi", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.698751900988982*^9, {
   3.6987534028205976`*^9, 3.6987534031013985`*^9}, {3.698753516014923*^9, 
   3.6987535238250427`*^9}, 3.698757070357703*^9, {3.732329742725277*^9, 
   3.732329744100892*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}, {3.698546976981307*^9, 
  3.698546977698908*^9}, {3.6985500529907417`*^9, 3.6985500536655474`*^9}, {
  3.6985533187396426`*^9, 3.698553319472844*^9}, {3.698563921966436*^9, 
  3.6985639227864485`*^9}, {3.6987535309601526`*^9, 3.6987535317426643`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{
  3.6905444288816643`*^9, {3.6905649141899033`*^9, 3.690564914798699*^9}, {
   3.6987519067921925`*^9, 3.698751914576606*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.6905444295450783`*^9, 3.690544439542307*^9}, 
   3.690544559375519*^9, 3.6905635376283503`*^9, 3.690563686281392*^9, 
   3.690564001346216*^9, 3.690565091694058*^9, 3.690567099904263*^9, 
   3.69854697891571*^9, 3.6985500547767577`*^9, {3.698550522555993*^9, 
   3.698550550692796*^9}, 3.6985507501489744`*^9, 3.6985510824059563`*^9, 
   3.6985533203308454`*^9, 3.6985534732699146`*^9, 3.69855388079023*^9, 
   3.69856387716673*^9, 3.6985639241564693`*^9, 3.698572448628394*^9, 
   3.698572482426054*^9, 3.698573636036705*^9, 3.6987354486741557`*^9, 
   3.6987515499639654`*^9, 3.6987515932228413`*^9, 3.698751826374051*^9, {
   3.6987519073069935`*^9, 3.698751914951007*^9}, {3.6987520548208523`*^9, 
   3.698752067332074*^9}, 3.6987524031994643`*^9, 3.698753308770008*^9, {
   3.69875338855747*^9, 3.6987533967095857`*^9}, 3.6987535326251783`*^9, 
   3.6987541264605055`*^9, 3.6987546341529245`*^9, 3.6987546653289766`*^9, 
   3.698756917992236*^9, 3.6987570863789315`*^9, 3.698757164691069*^9, 
   3.6987572287915816`*^9, 3.698757418643915*^9, 3.6987584162968674`*^9, 
   3.6987584771837745`*^9, 3.698758562484724*^9, 3.698759012304714*^9, 
   3.6987597077703357`*^9, 3.6987597937888865`*^9, 3.698759872725025*^9, 
   3.6987599382295403`*^9, 3.6987599700403414`*^9, 3.6987600326985598`*^9, 
   3.6987605263574667`*^9, 3.6987605752635527`*^9, 3.698760650112484*^9, 
   3.6987608210263844`*^9, 3.698760853989242*^9, 3.6987609145329485`*^9, 
   3.698760987775077*^9, {3.698761107708088*^9, 3.6987611321377306`*^9}, {
   3.6987612079850636`*^9, 3.698761225893895*^9}, 3.6987613470749083`*^9, 
   3.6987615003919773`*^9, 3.6987615458192573`*^9, 3.6987615928221397`*^9, 
   3.69876668076008*^9, 3.6987736850851665`*^9, 3.6987740584225197`*^9, 
   3.6987741759382415`*^9, 3.6987742777320633`*^9, 3.6987743381715207`*^9, 
   3.698889540765711*^9, 3.698895035737887*^9, 3.698900198201459*^9, 
   3.698903737843915*^9, 3.698903800968526*^9, 3.7323298274939404`*^9}]
}, Open  ]],

Cell["and compute the error at P = 7", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.6985533214228473`*^9, 3.6985533221404486`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["Mpi", "2"], 
             SuperscriptBox["Mk", "2"]], "+", 
            FractionBox[
             SuperscriptBox["Me", "2"], 
             SuperscriptBox["Mk", "2"]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Me", ",", "Mk", ",", "Mpi", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, {3.6985500660452495`*^9, 3.698550068986068*^9}, 
   3.69875208751851*^9, 3.6987535416461344`*^9, 3.6987570733217087`*^9, {
   3.732329747460877*^9, 3.7323297484657717`*^9}}],

Cell[BoxData["0.06625094042180948`"], "Output",
 CellChangeTimes->{{3.690544050334016*^9, 3.690544075778101*^9}, {
   3.690544539849698*^9, 3.690544586603568*^9}, 3.6905635377760773`*^9, 
   3.690563686469589*^9, {3.6905638556347322`*^9, 3.690563865412661*^9}, {
   3.69056506248263*^9, 3.6905650918898573`*^9}, 3.69056710049295*^9, 
   3.698546982768917*^9, 3.698550071001084*^9, 3.698550559477254*^9, 
   3.698550752402387*^9, 3.69855108415516*^9, 3.698553323341651*^9, 
   3.698553473535115*^9, 3.6985538827402334`*^9, 3.698563878467252*^9, 
   3.698563927685025*^9, 3.6985724488779945`*^9, 3.69857248574986*^9, 
   3.6985736376123075`*^9, 3.698735449063178*^9, 3.698751550307166*^9, 
   3.698751826810852*^9, 3.6987519209882174`*^9, {3.6987520722772827`*^9, 
   3.6987520888913116`*^9}, 3.6987524043694663`*^9, 3.698753309897011*^9, 
   3.6987535428317366`*^9, 3.6987541271313066`*^9, 3.6987546660599804`*^9, 
   3.698756918709837*^9, 3.698757086893732*^9, 3.69875716522147*^9, 
   3.6987572292907825`*^9, 3.698757419158716*^9, 3.698758416780468*^9, 
   3.698758477667375*^9, 3.6987585630307255`*^9, 3.6987590128351154`*^9, 
   3.6987597083319364`*^9, 3.698759794288088*^9, 3.698759873224226*^9, 
   3.6987599387911415`*^9, 3.6987599710674005`*^9, 3.698760033492769*^9, 
   3.6987605270438676`*^9, 3.6987605759655533`*^9, 3.698760650845685*^9, 
   3.698760821743985*^9, 3.6987608547068434`*^9, 3.6987609152505493`*^9, 
   3.698760988492678*^9, {3.698761108238488*^9, 3.6987611326369314`*^9}, {
   3.698761208687065*^9, 3.6987612265958967`*^9}, 3.698761347792509*^9, 
   3.6987615009379783`*^9, 3.698761546334058*^9, 3.6987615933681407`*^9, 
   3.698766681499092*^9, 3.698773685642198*^9, 3.698774059147561*^9, 
   3.6987741766872845`*^9, 3.6987742784951077`*^9, 3.6987743389515653`*^9, 
   3.698889541498912*^9, 3.698895036522932*^9, 3.698900199177515*^9, 
   3.6989037388729744`*^9, 3.6989038020175858`*^9, 3.7323298279347363`*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["Mpi", "2"], 
             SuperscriptBox["Mk", "2"]], "+", 
            FractionBox[
             SuperscriptBox["Me", "2"], 
             SuperscriptBox["Mk", "2"]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Me", ",", "Mk", ",", "Mpi", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565057696288*^9}, {3.698550084841205*^9, 3.6985500898588405`*^9}, 
   3.6987520924637184`*^9, {3.6987535525661535`*^9, 3.6987535557173586`*^9}, 
   3.6987570765977144`*^9, {3.7323297497818403`*^9, 3.7323297507591*^9}}],

Cell[BoxData["1.5152594543191351`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.6985469882913265`*^9, 
   3.6985500907774487`*^9, 3.698550562817272*^9, 3.6985507548152056`*^9, 
   3.698551086091563*^9, 3.6985533266176567`*^9, 3.698553473784715*^9, 
   3.698553884830637*^9, 3.6985638798897734`*^9, 3.698563938311691*^9, 
   3.698572449127595*^9, 3.698572488840666*^9, 3.698573639484311*^9, 
   3.6987354494452*^9, 3.698751550650367*^9, 3.6987518272632523`*^9, 
   3.69875209335292*^9, 3.698752405838669*^9, 3.6987533113542137`*^9, 
   3.6987535568249607`*^9, 3.698754127817708*^9, 3.6987546667771835`*^9, 
   3.6987569194430385`*^9, 3.698757087408533*^9, 3.6987571657206707`*^9, 
   3.6987572297899837`*^9, 3.698757419657917*^9, 3.6987584172484694`*^9, 
   3.698758478150976*^9, 3.6987585635611258`*^9, 3.6987590133499165`*^9, 
   3.6987597088623376`*^9, 3.6987597948028884`*^9, 3.698759873723427*^9, 
   3.698759939352742*^9, 3.6987599718954477`*^9, 3.6987600342299705`*^9, 
   3.6987605277146688`*^9, 3.6987605766519547`*^9, 3.6987606515632863`*^9, 
   3.6987608224459867`*^9, 3.6987608554400444`*^9, 3.698760915983751*^9, 
   3.6987609891946793`*^9, {3.6987611087688894`*^9, 3.6987611331361322`*^9}, {
   3.698761209420266*^9, 3.6987612272822976`*^9}, 3.6987613485101104`*^9, 
   3.6987615014527793`*^9, 3.698761546864459*^9, 3.698761593929742*^9, 
   3.6987666822674975`*^9, 3.6987736861972303`*^9, 3.6987740598706026`*^9, 
   3.6987741774393272`*^9, 3.6987742792481503`*^9, 3.6987743397426105`*^9, 
   3.698889542219514*^9, 3.698895037236973*^9, 3.69890020013657*^9, 
   3.6989037398390293`*^9, 3.6989038030046425`*^9, 3.732329828397579*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329752821842*^9, 3.7323297530745068`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntermediateList", "=", 
   RowBox[{
    RowBox[{"NumericalTerms", "[", 
     RowBox[{"Me", ",", "Mk", ",", "Mpi", ",", "P"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", "1"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, 3.698752413621882*^9, {
   3.698753565630378*^9, 3.69875360048724*^9}, 3.6987570795773196`*^9, {
   3.6987737121827164`*^9, 3.698773720225176*^9}, 3.6987740925484715`*^9, 
   3.6988949854930134`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6989059792537575`*^9, 3.698905979329762*^9}}],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "6"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox[
             SubscriptBox["m", "\[Pi]"], "2"], 
            SuperscriptBox[
             SubscriptBox["m", "\[Kappa]"], "2"]], "+", 
           FractionBox[
            SuperscriptBox[
             SubscriptBox["m", "\[Eta]"], "2"], 
            SuperscriptBox[
             SubscriptBox["m", "\[Kappa]"], "2"]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"Total", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["m", "\[Eta]"], "\[Rule]", "me"}], ",", 
      RowBox[{
       SubscriptBox["m", "\[Kappa]"], "\[Rule]", "mk"}], ",", 
      RowBox[{
       SubscriptBox["m", "\[Pi]"], "\[Rule]", "mpi"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, {3.6985471179431543`*^9, 3.698547129331174*^9}, {
   3.69855205003412*^9, 3.698552053403329*^9}, {3.698552091772168*^9, 
   3.6985521144532375`*^9}, {3.698552161168768*^9, 3.6985521703529897`*^9}, {
   3.698553354962906*^9, 3.698553389454567*^9}, {3.6985536078053503`*^9, 
   3.698553611502557*^9}, {3.698553931147118*^9, 3.698553932566721*^9}, {
   3.6985639570129795`*^9, 3.698563975431766*^9}, {3.698568213593113*^9, 
   3.6985682327104087`*^9}, 3.698572507533499*^9, 3.698572610823082*^9, {
   3.6987521973115025`*^9, 3.6987522183871393`*^9}, 3.6987523087736983`*^9, 
   3.698752421655896*^9, 3.698753868666053*^9, {3.69875709698695*^9, 
   3.698757098063352*^9}, 3.698760745803052*^9, 3.6987738048370156`*^9, {
   3.6987738790542607`*^9, 3.6987739131932135`*^9}, {3.698889667613547*^9, 
   3.698889701792409*^9}, 3.6988897803868604`*^9, {3.6988898561149096`*^9, 
   3.6988899236880383`*^9}, {3.698900162422413*^9, 3.6989001795553927`*^9}, 
   3.6989037678386307`*^9, {3.6989038679213552`*^9, 3.698903873283662*^9}, {
   3.698904762076498*^9, 3.698904783334714*^9}, {3.6989048729498396`*^9, 
   3.698904874958955*^9}, {3.698905506011049*^9, 3.6989055103352957`*^9}, {
   3.6989062011757584`*^9, 3.698906203509163*^9}, {3.698906301672727*^9, 
   3.6989063059371386`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732329957243997*^9, 3.732329957450108*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "6"], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[Pi]"}], "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], "  ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["5", "2"], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "4"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["3", "2"], ",", "3"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mk", "2"], 
            SuperscriptBox["me", "2"]], "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             SuperscriptBox["me", "2"]]}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["mk", "2"], 
             SuperscriptBox["me", "2"]], "]"}], "2"]}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox["mpi", "2"], 
             SuperscriptBox["me", "2"]]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["mk", "4"]}]], 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "4"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "6"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "6"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "60"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "6"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "8"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["4", "5"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], " ", "+", 
      RowBox[{
       FractionBox["\[Pi]", "16"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["11", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], "  ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["\[Pi]", "16"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.698904707681387*^9, {3.698904740618271*^9, 3.698904756017152*^9}, {
   3.6989061584511113`*^9, 3.6989061791556797`*^9}, {3.6989062134795933`*^9, 
   3.6989062674700613`*^9}, 3.698906401172289*^9, {3.732329762714221*^9, 
   3.732329764116747*^9}, {3.7323299495485697`*^9, 3.732329953601972*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323297586013727`*^9, 3.7323297588709908`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987354053486776`*^9, 3.698735405598692*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.73232605438233*^9, 3.7323260594278717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326013812871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000044664365484879663`", ",", "0.00004443543832919135`", ",", 
   "0.00004381641993127979`", ",", "0.000042809836201770034`", ",", 
   "0.00004009639335802694`", ",", "0.000040356208972389304`", ",", 
   "0.00003922273495442213`", ",", "0.0000379023441242195`", ",", 
   "0.00003904227138503147`", ",", "0.00003543890027997079`", ",", 
   "0.00003414741525705746`", ",", "0.0000357304017466648`", ",", 
   "0.00003563177168451313`", ",", "0.000034876570719212`", ",", 
   "0.000035683432696928564`", ",", "0.000036167655695713154`", ",", 
   "0.000032428255845384356`", ",", "0.00003443794651489433`", ",", 
   "0.00003262808512496827`", ",", "0.00003252489763057067`", ",", 
   "0.0000320218828996594`", ",", "0.00003340353073110788`", ",", 
   "0.00003097985323814578`", ",", "0.000033191523019643296`", ",", 
   "0.000029271931948067035`", ",", "0.000029157696328560465`", ",", 
   "0.00003139448721071555`", ",", "0.000029456154564856967`", ",", 
   "0.00002864002691753213`", ",", "0.00002721985296841515`", ",", 
   "0.000025139294414390665`", ",", "0.000027581526668616886`", ",", 
   "0.000029071904064319623`", ",", "0.000025396293841091838`", ",", 
   "0.000026522266669067946`", ",", "0.000023868764576041492`", ",", 
   "0.00002498104560172112`", ",", "0.00002333306730296593`", ",", 
   "0.00002149902573317223`", ",", "0.00002051719084483678`", ",", 
   "0.000022835987198413755`", ",", "0.0000319202530710398`", ",", 
   "0.000020969158395975737`", ",", "0.00001916348411583402`", ",", 
   "0.000019598974117147376`", ",", "0.000018756200345280928`", ",", 
   "0.000026556519225969052`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, 3.713065249671699*^9, 
   3.71306548318649*^9, 3.713065535628929*^9, 3.732288572438819*^9, 
   3.732289395815988*^9, 3.732326093738735*^9, 3.7323296245487967`*^9, 
   3.7323298313787518`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.732326015657271*^9, 3.732326075009965*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004462697046274211`", ",", "0.000044400634785623685`", ",", 
   "0.000043789467380442566`", ",", "0.000042797849851963505`", ",", 
   "0.00004013269135926261`", ",", "0.00004038764865929929`", ",", 
   "0.00003927532309990586`", ",", "0.000037978607518928855`", ",", 
   "0.000039098187044627885`", ",", "0.00003555132933521181`", ",", 
   "0.00003427175336341181`", ",", "0.00003583935181639174`", ",", 
   "0.000035741928044597925`", ",", "0.00003499493089933233`", ",", 
   "0.000035792960868727424`", ",", "0.000036270919119624746`", ",", 
   "0.000032557430196051146`", ",", "0.00003456015031877867`", ",", 
   "0.000032757453996982334`", ",", "0.00003265419307066772`", ",", 
   "0.00003214997736122512`", ",", "0.000033531695217832875`", ",", 
   "0.000031100638866991926`", ",", "0.00003332031406100436`", ",", 
   "0.000029364449329021424`", ",", "0.00002924751018132988`", ",", 
   "0.0000315190016894453`", ",", "0.000029552803879427462`", ",", 
   "0.000028716189843805448`", ",", "0.000027245836869747323`", ",", 
   "0.000025052812261282723`", ",", "0.000027622164814065157`", ",", 
   "0.000029159615327906243`", ",", "0.00002532650010490065`", ",", 
   "0.000026516084266537285`", ",", "0.000023686867253551345`", ",", 
   "0.000024883865759317913`", ",", "0.000023104068018669413`", ",", 
   "0.000021074253259461764`", ",", "0.000019963378506078492`", ",", 
   "0.000022559368318729278`", ",", "0.00003204792900649348`", ",", 
   "0.00002047699106108806`", ",", "0.000018400589289530503`", ",", 
   "0.00001890749219648931`", ",", "0.000017922783725521396`", ",", 
   "0.000026552040541005756`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, 
   3.713065250519071*^9, 3.7130654840397673`*^9, 3.713065536500869*^9, 
   3.732288573488224*^9, 3.73228939683114*^9, 3.7323260949484053`*^9, 
   3.732329626996913*^9, 3.732329836227728*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290825255571*^9, 3.732290825786422*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.73232962708743*^9, 3.7323298363064213`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "41", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.732329627156434*^9, 3.732329836358522*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["4.650040041340098`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9, 3.732329627204568*^9, 
   3.732329836398522*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "\[Kappa]2\[Pi]\[Eta]"], " ", "kaon"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
   3.69854815748218*^9, 3.698548158246581*^9}, 3.6985739077975883`*^9, {
   3.6987625232913785`*^9, 3.6987625279937887`*^9}, 3.732330782507888*^9},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328085599388*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term2", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], "]"}], "2"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term3", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["me", "2"]}], 
     SuperscriptBox["mk", "2"]], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term4", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["me", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["mk", "2"]}]], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term5", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["me", "2"], 
      SuperscriptBox["mk", "2"]], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mk", "2"], 
       SuperscriptBox["me", "2"]], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term6", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["me", "2"]}], 
       SuperscriptBox["mk", "2"]]}], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term7", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       SuperscriptBox["mk", "2"]]}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mk", "2"], 
       SuperscriptBox["me", "2"]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term8", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["mpi", "2"]}], 
      SuperscriptBox["mk", "2"]]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term9", "[", 
   RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["mk", "2"]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["mk", "2"]], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term10", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "12"], 
     FractionBox[
      SuperscriptBox["mpi", "4"], 
      SuperscriptBox["mk", "4"]], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "2"], ",", "3"}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term11", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["8", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["5", "2"], ",", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{"2", " ", "EulerGamma"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term12", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["8", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["5", "2"], ",", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term13", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["8", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["5", "2"], ",", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term14", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["1", "3"], 
   FractionBox[
    SuperscriptBox["me", "2"], 
    SuperscriptBox["mk", "2"]], 
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    SuperscriptBox["mk", "2"]], 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       FractionBox["5", "2"]}], "}"}], ",", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term15", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["1", "3"], 
   FractionBox[
    SuperscriptBox["me", "2"], 
    SuperscriptBox["mk", "2"]], 
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    SuperscriptBox["mk", "2"]], 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       FractionBox["5", "2"]}], "}"}], ",", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Term16", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["1", "3"], 
   FractionBox[
    SuperscriptBox["me", "2"], 
    SuperscriptBox["mk", "2"]], 
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    SuperscriptBox["mk", "2"]], 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       FractionBox["5", "2"]}], "}"}], ",", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]]}], "]"}], 
   RowBox[{"(", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["mk", "2"]}]], "]"}], ")"}], " "}]}]}], "Input",
 CellChangeTimes->{{3.69876265916807*^9, 3.698762853227885*^9}, {
  3.6987632276216717`*^9, 3.6987633233448715`*^9}, {3.698763754882373*^9, 
  3.698763756166576*^9}, {3.698763912846307*^9, 3.6987639212653255`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term17", "[", 
   RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
   SqrtBox["\[Pi]"], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m", "+", "2"}]], " ", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "m"}], "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "m"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.689669879890122*^9, 3.6896698887346277`*^9}, {
  3.698763442416721*^9, 3.6987634542919455`*^9}, {3.6987634922756243`*^9, 
  3.6987635265878954`*^9}, {3.698763706326872*^9, 3.69876370981048*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term18", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], " ", 
   FractionBox[
    SqrtBox["\[Pi]"], "2"], 
   FractionBox[
    SuperscriptBox["me", "2"], 
    SuperscriptBox["mk", "2"]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m"}]], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m"}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "m"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6802414818634405`*^9, 3.680241481896443*^9}, {
   3.680241515010337*^9, 3.6802416006602354`*^9}, {3.680241717367911*^9, 
   3.680241845843259*^9}, {3.68024243470294*^9, 3.6802424418483486`*^9}, {
   3.6802458128875403`*^9, 3.6802458892219067`*^9}, 3.680283000455583*^9, 
   3.6817385459159465`*^9, {3.684477256177662*^9, 3.684477256526198*^9}, {
   3.6896711002299213`*^9, 3.6896711138016977`*^9}, {3.6987635040582485`*^9, 
   3.6987635306095037`*^9}, {3.6987646506010103`*^9, 3.6987646543002167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term19", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox["1", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      SuperscriptBox["mk", "2"]], ")"}], 
    FractionBox["1", "2"]], " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "+", "n"}], "]"}], "2"]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      SuperscriptBox["me", "2"]], ")"}], 
    RowBox[{"1", "+", "m"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "n"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["me", "2"]], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}]}], "]"}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        FractionBox["3", "2"], "+", "m"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m", "+", "n"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.680248482467811*^9, 3.6802485307305717`*^9}, {
   3.680248578946329*^9, 3.6802486480572824`*^9}, {3.6802486997582397`*^9, 
   3.680248702264383*^9}, {3.680248810074549*^9, 3.6802488113256207`*^9}, {
   3.6802492911920676`*^9, 3.680249296554374*^9}, 3.680249718665518*^9, 
   3.6802830042931423`*^9, 3.681738554181073*^9, {3.684477259995851*^9, 
   3.68447726318209*^9}, {3.6987635378049183`*^9, 3.6987635565297575`*^9}, 
   3.698763703837467*^9}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Term20", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "2"}], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], " ", 
    SqrtBox["\[Pi]"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{
      FractionBox["1", "2"], "+", "m"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], "n"], " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m", "+", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "m"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "m", "+", "n"}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["me", "2"]], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "m"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "2"], "+", "m"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"1", "+", "n"}]}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.680246924669932*^9, 3.6802469686606216`*^9}, {
   3.6802477507989335`*^9, 3.680247762361595*^9}, {3.680247794652442*^9, 
   3.680247799568723*^9}, {3.6802488211241813`*^9, 3.680248823518318*^9}, {
   3.6802493187946463`*^9, 3.6802493282521873`*^9}, {3.6802499019730024`*^9, 
   3.6802499076683283`*^9}, {3.680283019303373*^9, 3.6802830197033787`*^9}, 
   3.6817385611336803`*^9, {3.684477266966715*^9, 3.6844772698125887`*^9}, {
   3.68577271475491*^9, 3.6857727299649367`*^9}, {3.6987635658411765`*^9, 
   3.6987635974448404`*^9}, 3.698763699680458*^9}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Term21", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["\[Pi]"]}], 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "m", "+", "n"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["7", "2"], "+", "m", "+", "n"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"m", "+", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], 
     RowBox[{"1", "+", "n"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["me", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m"}]}], "]"}], "-", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "+", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "+", "m", "+", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["7", "2"], "+", "m", "+", "n"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"4", "+", "m", "+", "n"}]}], "]"}]}]}], ")"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.680247966487342*^9, 3.680248038982488*^9}, {
   3.6802482603471065`*^9, 3.6802482795242033`*^9}, {3.680248830631725*^9, 
   3.680248832897855*^9}, 3.6802830236584396`*^9, 3.6805073296712866`*^9, 
   3.680510013406707*^9, 3.6817385690813017`*^9, {3.68447727339152*^9, 
   3.6844772763731422`*^9}, {3.6987636072622623`*^9, 3.698763624144298*^9}, 
   3.698763666625789*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987722788633485`*^9, 3.698772279084749*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Term1", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term8", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term9", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term10", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term11", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term12", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term13", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term14", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term15", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term16", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term17", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term18", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term19", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term20", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term21", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.6985998532363853`*^9, 
   3.6985998813230605`*^9}, {3.698599915755895*^9, 3.6985999265551834`*^9}, {
   3.698599963039027*^9, 3.698599970894415*^9}, {3.698641324097474*^9, 
   3.698641398712295*^9}, {3.698641439778167*^9, 3.6986415422107277`*^9}, {
   3.698641713485181*^9, 3.698641714077229*^9}, 3.698642047825934*^9, {
   3.698646851516543*^9, 3.698646887588209*^9}, 3.698647106164913*^9, {
   3.6986472724911213`*^9, 3.6986472877551193`*^9}, {3.698647494565284*^9, 
   3.698647495173421*^9}, {3.69864753850878*^9, 3.698647584382147*^9}, {
   3.6986791643017983`*^9, 3.698679164521799*^9}, 3.698764193924898*^9, {
   3.6987646667676387`*^9, 3.6987646694352436`*^9}}],

Cell["The double series are computed until m and n equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9, {3.698641619136671*^9, 
   3.6986416210885687`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323300277602386`*^9, 3.7323300280059023`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Term1", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term2", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term3", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term4", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term5", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term6", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term7", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term10", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term11", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term12", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term13", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term14", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term15", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term16", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term17", "[", 
           RowBox[{"mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term18", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term19", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term20", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term21", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}],
      "//", "N"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.698641700503797*^9, 
   3.698641709594296*^9}, 3.6986420540188417`*^9, 3.698642425865094*^9, {
   3.698646262502713*^9, 3.698646262742558*^9}, {3.69864633119827*^9, 
   3.6986463391883574`*^9}, {3.6986468953314047`*^9, 3.698646911110169*^9}, {
   3.698647073442679*^9, 3.698647100499103*^9}, {3.698647234735984*^9, 
   3.698647242063507*^9}, {3.698647292302162*^9, 3.69864730122024*^9}, {
   3.69864749850209*^9, 3.698647499097447*^9}, {3.69864759648392*^9, 
   3.698647637879253*^9}, {3.6986786932920976`*^9, 3.698678696012101*^9}, {
   3.6987623156819506`*^9, 3.698762318226755*^9}, {3.6987624247197666`*^9, 
   3.6987624256557684`*^9}, 3.6987642223641577`*^9, 3.698764679294461*^9}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.698546927279619*^9, 
   3.698548165422594*^9, 3.698548508993198*^9, 3.6985507184957347`*^9, 
   3.6985533053704195`*^9, 3.698553455208683*^9, 3.6985638467072587`*^9, 
   3.698571480508109*^9, 3.698572441396581*^9, 3.6985730187478104`*^9, 
   3.698573745325699*^9, 3.698641728212537*^9, 3.6986426006559258`*^9, 
   3.698645884384356*^9, 3.6986767711801376`*^9, 3.698678143271275*^9, 
   3.698678777307215*^9, 3.6986794238771625`*^9, 3.6986799544079065`*^9, 
   3.69868080281711*^9, 3.6986855978167143`*^9, 3.6987225574522448`*^9, 
   3.69872408293332*^9, 3.698724220606163*^9, 3.6987242698236494`*^9, 
   3.69872430954762*^9, 3.6987244662700963`*^9, 3.698724551329646*^9, 
   3.698724663449952*^9, 3.698724726859764*^9, 3.6987247612990246`*^9, 
   3.698724847975978*^9, 3.69876186110523*^9, {3.69876192348755*^9, 
   3.6987619324191666`*^9}, 3.698762001919905*^9, 3.6987620876830845`*^9, 
   3.698762168929057*^9, 3.6987622828726788`*^9, 3.698762322997165*^9, 
   3.698762395093914*^9, 3.6987624291033745`*^9, 3.698762491478694*^9, {
   3.6987644437912183`*^9, 3.698764494048709*^9}, 3.6987645273645697`*^9, 
   3.698764567125854*^9, 3.6987646337217803`*^9, {3.6987646842552695`*^9, 
   3.6987647020647073`*^9}, {3.698764908990117*^9, 3.6987649328601637`*^9}, 
   3.698764968959239*^9, {3.6987652785608835`*^9, 3.69876529580982*^9}, 
   3.6987657755365896`*^9, 3.69876581013617*^9, 3.6987658851307435`*^9, 
   3.6987660345193043`*^9, 3.698766110253231*^9, 3.698766175220388*^9, 
   3.698766234491518*^9, 3.6987663061444263`*^9, 3.698766366323086*^9, 
   3.698766430641999*^9, 3.698766501334234*^9, 3.698766595455431*^9, 
   3.698771260377164*^9, 3.698771356379732*^9, 3.6987714671083775`*^9, 
   3.6987715482246885`*^9, 3.6987715948941436`*^9, 3.6987716796179476`*^9, {
   3.6987717397953897`*^9, 3.6987717615746355`*^9}, 3.6987718241509695`*^9, 
   3.6987746299973545`*^9, 3.6987746614371524`*^9, 3.6987747402216587`*^9, 
   3.698774868428439*^9, 3.6988174549041834`*^9, 3.6988175107350073`*^9, 
   3.6988610768321395`*^9, 3.698861612209367*^9, 3.698978262084645*^9, 
   3.698978310692*^9, 3.732330101156736*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732330034112218*^9, 3.73233003439319*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameter and input setting", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732330036219728*^9, 3.7323300409659643`*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "1.0"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
   3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
   3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, 
   3.6986793547920656`*^9, {3.698679854887767*^9, 3.6986798550127673`*^9}, {
   3.6987247571962175`*^9, 3.698724758116619*^9}, {3.6987619278483586`*^9, 
   3.698761929143161*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.698546919058405*^9, 3.698548178682617*^9, 
   3.698550719042741*^9, {3.6985532952772017`*^9, 3.698553308053624*^9}, 
   3.6985534694323072`*^9, {3.6985638585649405`*^9, 3.6985638820443068`*^9}, {
   3.6985724382297754`*^9, 3.698572445000188*^9}, 3.698573622491881*^9, 
   3.6986417325308647`*^9, 3.698645660735681*^9, 3.6986767749401426`*^9, 
   3.69867814694128*^9, 3.6986787747172117`*^9, 3.6986793554920664`*^9, 
   3.6986798552777677`*^9, 3.698679957557911*^9, 3.698680805537114*^9, 
   3.6986856002617517`*^9, 3.6987225575296507`*^9, 3.6987240829957204`*^9, 
   3.6987242206373634`*^9, 3.69872426985485*^9, 3.69872430957882*^9, 
   3.6987244663168964`*^9, 3.6987245513452463`*^9, 3.6987246634655523`*^9, 
   3.6987247268753643`*^9, 3.698724761330225*^9, 3.6987248480071774`*^9, 
   3.69876186113643*^9, {3.6987619235187497`*^9, 3.698761932450367*^9}, 
   3.698762001951105*^9, 3.698762087714284*^9, 3.6987621689602575`*^9, 
   3.698762282903879*^9, 3.698762323028365*^9, 3.698762395125114*^9, 
   3.698762429134575*^9, 3.698762491525494*^9, {3.698764443822418*^9, 
   3.698764494079909*^9}, 3.6987645274113693`*^9, 3.698764567157054*^9, 
   3.6987646337685804`*^9, {3.6987646842864695`*^9, 3.698764702095907*^9}, {
   3.6987649090057173`*^9, 3.698764932908964*^9}, 3.6987649689904394`*^9, {
   3.698765278592084*^9, 3.6987652958368216`*^9}, 3.69876577556779*^9, 
   3.69876581015177*^9, 3.6987658851463437`*^9, 3.6987660345349045`*^9, 
   3.698766110268831*^9, 3.698766175251588*^9, 3.698766234522718*^9, 
   3.6987663061756268`*^9, 3.6987663663854856`*^9, 3.698766430688799*^9, 
   3.6987665013810344`*^9, 3.6987665954866314`*^9, 3.6987712604239635`*^9, 
   3.698771356410932*^9, 3.698771467123977*^9, 3.6987715482402887`*^9, 
   3.6987715949253435`*^9, 3.6987716796419487`*^9, {3.6987717398193913`*^9, 
   3.6987717615976367`*^9}, 3.698771824166569*^9, 3.6987746300213556`*^9, 
   3.6987746614701543`*^9, 3.69877474024666*^9, 3.6987748684564404`*^9, 
   3.6988174549197836`*^9, 3.6988175107600093`*^9, 3.698861076892141*^9, 
   3.6988616122743673`*^9, 3.6989782621416483`*^9, 3.698978310764004*^9, 
   3.732330101236672*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi:", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, 
   3.69872275767566*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.3207982`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.5617895999999999`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.6216962638752677`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6986809787123566`*^9, 3.698681014742407*^9}, {
  3.6986811772546377`*^9, 3.69868118561965*^9}, {3.698681399923954*^9, 
  3.6986814114139705`*^9}, {3.6986820283012395`*^9, 3.69868203682137*^9}, {
  3.6986822288893204`*^9, 3.6986822366594396`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698722835206427*^9, 3.6987228353979473`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, 
   3.732330051287327*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6985710598379793`*^9, 3.6985710600659924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
     RowBox[{"Term1", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term2", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term3", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term4", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term5", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term6", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term7", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term8", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term9", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term10", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term11", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term12", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term13", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term14", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term15", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term16", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term17", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term18", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term19", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term20", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term21", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "15"}], "}"}]}], "]"}]}], " ", "//", 
    "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.698764251447419*^9, 3.6987642550212264`*^9}, {
   3.698764285390889*^9, 3.6987644303237906`*^9}, {3.698764473142672*^9, 
   3.6987645114135394`*^9}, 3.698764554243628*^9, {3.698764604693121*^9, 
   3.6987646217213545`*^9}, 3.698764701113106*^9, {3.732330055056028*^9, 
   3.732330056885467*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]], "Input",
 CellChangeTimes->{{3.698764488773899*^9, 3.6987644904919024`*^9}, 
   3.732330059551309*^9}],

Cell[BoxData[
 RowBox[{"-", "0.00008134130015902374`"}]], "Output",
 CellChangeTimes->{{3.698764494345109*^9, 3.6987645674690547`*^9}, {
   3.698764623017558*^9, 3.698764634096181*^9}, {3.69876468458287*^9, 
   3.6987647024129086`*^9}, {3.698764909317718*^9, 3.698764933209365*^9}, 
   3.69876496928684*^9, {3.6987652789196844`*^9, 3.698765296206843*^9}, 
   3.6987657759117928`*^9, 3.698765810463771*^9, 3.6987658854593444`*^9, 
   3.698766034784505*^9, 3.6987661105340314`*^9, 3.698766175485588*^9, 
   3.6987662347567186`*^9, 3.698766306487627*^9, 3.6987663667442865`*^9, 
   3.6987664310163994`*^9, 3.698766501879248*^9, 3.698766595829832*^9, 
   3.698771260689164*^9, 3.698771356722933*^9, 3.6987714674393787`*^9, 
   3.69877154855669*^9, 3.6987715952423487`*^9, 3.6987716799649677`*^9, {
   3.698771740132409*^9, 3.698771761908654*^9}, 3.6987718244785695`*^9, 
   3.698774630335374*^9, 3.698774661860177*^9, 3.69877474059268*^9, 
   3.698774868810461*^9, 3.698817455217585*^9, 3.698817511076411*^9, 
   3.6988610772453413`*^9, 3.69886161260717*^9, 3.698978262580673*^9, 
   3.6989783111930285`*^9, 3.7323301016558943`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.69857207633681*^9, 3.6985720766342106`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}, {
  3.6985480410591755`*^9, 3.698548041605177*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}, {3.698550041095628*^9, 
  3.6985500418548307`*^9}}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"512", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, 3.698764924529749*^9, {3.6987650592696257`*^9, 
   3.698765069399647*^9}, {3.732330062562879*^9, 3.7323300635054073`*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}, {3.698546976981307*^9, 
  3.698546977698908*^9}, {3.6985500529907417`*^9, 3.6985500536655474`*^9}, {
  3.6985533187396426`*^9, 3.698553319472844*^9}, {3.698563921966436*^9, 
  3.6985639227864485`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{3.69876502775576*^9}],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{{3.698765028177961*^9, 3.698765032227769*^9}, 
   3.698765076888863*^9, {3.6987652831834917`*^9, 3.6987653021835594`*^9}, 
   3.698765780239401*^9, 3.6987658147263803`*^9, 3.698765889768952*^9, 
   3.6987660378325105`*^9, 3.6987661136984406`*^9, 3.698766178673994*^9, 
   3.698766237993929*^9, 3.6987663109478683`*^9, 3.698766371096694*^9, 
   3.6987664364800515`*^9, 3.6987665064073257`*^9, 3.6987666001638546`*^9, 
   3.698771263684369*^9, 3.6987713609349403`*^9, 3.698771471667404*^9, 
   3.6987715528023076`*^9, 3.698771599460167*^9, 3.6987716842612133`*^9, {
   3.698771745165697*^9, 3.6987717669989457`*^9}, 3.69877182875718*^9, 
   3.6987746347036233`*^9, 3.698774666276429*^9, 3.698774745124939*^9, 
   3.6987748732817163`*^9, 3.6988174594362135`*^9, 3.698817515622097*^9, 
   3.698861084004852*^9, 3.698861618696059*^9, 3.698978267195937*^9, 
   3.6989783155932803`*^9, 3.732330103918294*^9}]
}, Open  ]],

Cell["and compute the error at P = 6", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.6985533214228473`*^9, 3.6985533221404486`*^9}, {
   3.698681216101694*^9, 3.698681218146697*^9}, {3.698765082314474*^9, 
   3.6987650829550753`*^9}, {3.7323301101986322`*^9, 3.732330110327643*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, {3.6985500660452495`*^9, 3.698550068986068*^9}, 
   3.6986790393696156`*^9, {3.698680504491692*^9, 3.698680506176694*^9}, 
   3.698764927010154*^9, {3.6987650930192957`*^9, 3.6987651009653225`*^9}, {
   3.732330064698008*^9, 3.732330065835854*^9}}],

Cell[BoxData["0.060637215558014206`"], "Output",
 CellChangeTimes->{
  3.6987651026601257`*^9, {3.6987652839010935`*^9, 3.6987653035556383`*^9}, 
   3.6987657809726024`*^9, 3.6987658154449816`*^9, 3.6987658905333533`*^9, 
   3.6987660383473115`*^9, 3.698766114213241*^9, 3.6987661791917953`*^9, 
   3.698766238611546*^9, 3.6987663118939223`*^9, 3.6987663718298955`*^9, 
   3.698766438354159*^9, 3.698766507294549*^9, 3.698766600907057*^9, 
   3.69877126418357*^9, 3.698771361652541*^9, 3.69877147238701*^9, 
   3.698771553593116*^9, 3.6987716001709747`*^9, 3.698771684984255*^9, {
   3.6987717458977385`*^9, 3.698771767733988*^9}, 3.698771829485183*^9, 
   3.698774635447666*^9, 3.6987746670304728`*^9, 3.6987747458809605`*^9, 
   3.6987748740127583`*^9, 3.69881746014522*^9, 3.698817516474146*^9, 
   3.6988610847957554`*^9, 3.698861619652074*^9, 3.698978268292497*^9, 
   3.6989783163273225`*^9, 3.7323301044017897`*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565057696288*^9}, {3.698550084841205*^9, 3.6985500898588405`*^9}, {
   3.698679050589631*^9, 3.698679053939636*^9}, {3.69868054593675*^9, 
   3.6986805505667562`*^9}, 3.698764929584158*^9, {3.698765105510331*^9, 
   3.6987651153147526`*^9}, {3.732330067272464*^9, 3.732330068332088*^9}}],

Cell[BoxData["47.339037876285566`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.6985469882913265`*^9, 
   3.6985500907774487`*^9, 3.698550562817272*^9, 3.6985507548152056`*^9, 
   3.698551086091563*^9, 3.6985533266176567`*^9, 3.698553473784715*^9, 
   3.698553884830637*^9, 3.6985638798897734`*^9, 3.698563938311691*^9, 
   3.698572449127595*^9, 3.698572488840666*^9, 3.698573639484311*^9, 
   3.698679055949639*^9, 3.698679498987268*^9, {3.698680542356745*^9, 
   3.6986805529017596`*^9}, 3.69868105745947*^9, 3.6986814461990194`*^9, 
   3.6986819010642853`*^9, 3.6986821199276466`*^9, 3.69868226595989*^9, 
   3.698722562425355*^9, 3.6987240881593294`*^9, 3.6987242258633723`*^9, 
   3.698724275025359*^9, 3.6987243146820292`*^9, 3.6987244715273056`*^9, 
   3.6987245563996553`*^9, 3.6987246685199614`*^9, 3.6987247320701733`*^9, 
   3.698724766641734*^9, 3.698724853279987*^9, 3.69876186648664*^9, 
   3.6987619372395754`*^9, 3.6987620071333146`*^9, 3.6987620931196957`*^9, 
   3.698762174130867*^9, 3.69876228672789*^9, 3.698762326951774*^9, 
   3.6987623988791213`*^9, 3.6987624330657816`*^9, 3.698762495503501*^9, {
   3.698764445883622*^9, 3.698764496248313*^9}, 3.698764530119977*^9, 
   3.6987645696998587`*^9, 3.698764636342585*^9, {3.6987646868240757`*^9, 
   3.698764704739312*^9}, {3.698764911663123*^9, 3.6987649354305687`*^9}, 
   3.6987649715742464`*^9, 3.6987651164937553`*^9, {3.698765284603094*^9, 
   3.6987653046927032`*^9}, 3.698765781705804*^9, 3.6987658161479826`*^9, 
   3.6987658912831545`*^9, 3.6987660388465123`*^9, 3.6987661147904425`*^9, 
   3.6987661797231965`*^9, 3.698766239143947*^9, 3.6987663128419766`*^9, 
   3.698766372547497*^9, 3.698766439497224*^9, 3.6987665082822046`*^9, 
   3.698766601975092*^9, 3.698771264713971*^9, 3.698771362370143*^9, 
   3.698771473094016*^9, 3.6987715543635216`*^9, 3.698771600890977*^9, 
   3.6987716857102957`*^9, {3.6987717466317806`*^9, 3.6987717684680295`*^9}, 
   3.698771830221384*^9, 3.698774636182708*^9, 3.6987746677985163`*^9, 
   3.6987747466199636`*^9, 3.6987748747327995`*^9, 3.6988174608718257`*^9, 
   3.698817517340195*^9, 3.6988610855552597`*^9, 3.6988616206323833`*^9, 
   3.698978269444563*^9, 3.6989783173073783`*^9, 3.732330104783125*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntermediateList", "=", 
  RowBox[{
   RowBox[{"NumericalTerms", "[", 
    RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", 
    "1"}]}]}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, 3.698679831957735*^9, {
   3.698680641641884*^9, 3.6986806442168875`*^9}, 3.6986856248196287`*^9, 
   3.698766370800294*^9, 3.6987718726834908`*^9, 3.6987720375661807`*^9, {
   3.6987720707906528`*^9, 3.698772096654214*^9}, 3.6987723313464746`*^9, 
   3.698774672525787*^9, {3.698774977646207*^9, 3.6987749874918246`*^9}, 
   3.698817534568658*^9, 3.6988620646484413`*^9, 3.732330461828579*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.7323304627371607`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698771873870093*^9, 3.6987718743224936`*^9}}],

Cell["\<\
Now we extract the truncation\[CloseCurlyQuote]s mathematical expression. We \
insert the 10th term above by hand as experimentation shows that we get much \
better accuracy with this term included, although the code above does not \
include it automatically.\
\>", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}, {3.732330360611534*^9, 
  3.732330360940913*^9}, {3.732330473947795*^9, 3.732330572344605*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["mpi", "4"], 
      RowBox[{"6144", " ", 
       SuperscriptBox["mk", "4"], " ", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "2"], ",", "3"}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", " ", 
         SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, {3.6985471179431543`*^9, 3.698547129331174*^9}, {
   3.69855205003412*^9, 3.698552053403329*^9}, {3.698552091772168*^9, 
   3.6985521144532375`*^9}, {3.698552161168768*^9, 3.6985521703529897`*^9}, {
   3.698553354962906*^9, 3.698553389454567*^9}, {3.6985536078053503`*^9, 
   3.698553611502557*^9}, {3.698553931147118*^9, 3.698553932566721*^9}, {
   3.6985639570129795`*^9, 3.698563975431766*^9}, {3.698568213593113*^9, 
   3.6985682327104087`*^9}, 3.698572507533499*^9, 3.698572610823082*^9, {
   3.6986791209417377`*^9, 3.698679121976739*^9}, {3.6986792218118796`*^9, 
   3.6986792576369295`*^9}, {3.6986793056869965`*^9, 
   3.6986793062369976`*^9}, {3.6986795086622815`*^9, 
   3.6986795379823227`*^9}, {3.6986796754725156`*^9, 
   3.6986796891425347`*^9}, {3.6986805641067753`*^9, 3.6986806130968437`*^9}, 
   3.698680719756994*^9, {3.6986811131245475`*^9, 3.6986811137795486`*^9}, {
   3.6986814530090294`*^9, 3.6986814536890297`*^9}, {3.6986820599267254`*^9, 
   3.698682070911894*^9}, {3.6986823143306327`*^9, 3.698682319440711*^9}, {
   3.6986839770280304`*^9, 3.6986840123210726`*^9}, 3.6987350057608223`*^9, {
   3.698765186292696*^9, 3.6987651911571074`*^9}, 3.6987719537212796`*^9, {
   3.6987720827555847`*^9, 3.6987721050096292`*^9}, 3.698772164646578*^9, 
   3.698772443146056*^9, {3.698772478638339*^9, 3.6987725049008017`*^9}, 
   3.6987746647943444`*^9, {3.6987749922186327`*^9, 3.698775009911064*^9}, 
   3.6988174894404917`*^9, {3.698862025431467*^9, 3.6988620604587326`*^9}, 
   3.7323301303374977`*^9, 3.732330423468113*^9, {3.732330578056233*^9, 
   3.732330588740622*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6988615947031336`*^9, 3.698861594890334*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}], "2"], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "3"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mk", "2"], 
            SuperscriptBox["me", "2"]], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mpi", "2"], 
              SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "12"], 
       FractionBox[
        SuperscriptBox["mpi", "4"], 
        SuperscriptBox["mk", "4"]], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", "3"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["8", "3"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", 
           SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", "1", ",", 
         FractionBox["5", "2"], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", 
           SuperscriptBox["mk", "2"]}]]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           FractionBox["5", "2"]}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          RowBox[{"4", 
           SuperscriptBox["mk", "2"]}]]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["me", "4"], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["5", "4"], "-", 
         RowBox[{"2", " ", "EulerGamma"}], "-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           FractionBox["5", "2"]}], "]"}]}], ")"}]}], " ", "-", 
      RowBox[{
       FractionBox["1", "10"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "4"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "6"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["59", "30"], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]], "]"}], "-", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "6"], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
      RowBox[{"2", "\[Pi]", "  ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "64"], 
       FractionBox[
        SuperscriptBox["me", "4"], 
        SuperscriptBox["mk", "4"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["86", "15"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["14", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"15", "\[Pi]"}], "256"], " ", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["8", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "\[Pi]"}], "32"], 
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox["mpi", "4"]}], 
        SuperscriptBox["me", "4"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["5", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["mpi", "2"], 
          SuperscriptBox["me", "2"]], "+", 
         RowBox[{
          FractionBox["3", "8"], 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           SuperscriptBox["mk", "2"]]}]}], ")"}], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], "  ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"16", " ", 
          SuperscriptBox["me", "2"]}]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.6988622022985973`*^9, 3.698862205531604*^9}, {
   3.6988622604115067`*^9, 3.698862286518157*^9}, {3.698864995692562*^9, 
   3.69886501021891*^9}, {3.6988651534157104`*^9, 3.698865154203212*^9}, {
   3.6988658165155573`*^9, 3.6988658168433595`*^9}, 3.6988658838530912`*^9, {
   3.698978354516507*^9, 3.698978373179574*^9}, {3.7323301243924847`*^9, 
   3.732330126998212*^9}, 3.732330595088953*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698865155445614*^9, 3.698865155641615*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698724147531834*^9, 3.6987241477502346`*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.73232605438233*^9, 3.7323260594278717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326013812871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000044664365484879663`", ",", "0.00004443543832919135`", ",", 
   "0.00004381641993127979`", ",", "0.000042809836201770034`", ",", 
   "0.00004009639335802694`", ",", "0.000040356208972389304`", ",", 
   "0.00003922273495442213`", ",", "0.0000379023441242195`", ",", 
   "0.00003904227138503147`", ",", "0.00003543890027997079`", ",", 
   "0.00003414741525705746`", ",", "0.0000357304017466648`", ",", 
   "0.00003563177168451313`", ",", "0.000034876570719212`", ",", 
   "0.000035683432696928564`", ",", "0.000036167655695713154`", ",", 
   "0.000032428255845384356`", ",", "0.00003443794651489433`", ",", 
   "0.00003262808512496827`", ",", "0.00003252489763057067`", ",", 
   "0.0000320218828996594`", ",", "0.00003340353073110788`", ",", 
   "0.00003097985323814578`", ",", "0.000033191523019643296`", ",", 
   "0.000029271931948067035`", ",", "0.000029157696328560465`", ",", 
   "0.00003139448721071555`", ",", "0.000029456154564856967`", ",", 
   "0.00002864002691753213`", ",", "0.00002721985296841515`", ",", 
   "0.000025139294414390665`", ",", "0.000027581526668616886`", ",", 
   "0.000029071904064319623`", ",", "0.000025396293841091838`", ",", 
   "0.000026522266669067946`", ",", "0.000023868764576041492`", ",", 
   "0.00002498104560172112`", ",", "0.00002333306730296593`", ",", 
   "0.00002149902573317223`", ",", "0.00002051719084483678`", ",", 
   "0.000022835987198413755`", ",", "0.0000319202530710398`", ",", 
   "0.000020969158395975737`", ",", "0.00001916348411583402`", ",", 
   "0.000019598974117147376`", ",", "0.000018756200345280928`", ",", 
   "0.000026556519225969052`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, 3.713065249671699*^9, 
   3.71306548318649*^9, 3.713065535628929*^9, 3.732288572438819*^9, 
   3.732289395815988*^9, 3.732326093738735*^9, 3.7323296245487967`*^9, 
   3.7323298313787518`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.732326015657271*^9, 3.732326075009965*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004462697046274211`", ",", "0.000044400634785623685`", ",", 
   "0.000043789467380442566`", ",", "0.000042797849851963505`", ",", 
   "0.00004013269135926261`", ",", "0.00004038764865929929`", ",", 
   "0.00003927532309990586`", ",", "0.000037978607518928855`", ",", 
   "0.000039098187044627885`", ",", "0.00003555132933521181`", ",", 
   "0.00003427175336341181`", ",", "0.00003583935181639174`", ",", 
   "0.000035741928044597925`", ",", "0.00003499493089933233`", ",", 
   "0.000035792960868727424`", ",", "0.000036270919119624746`", ",", 
   "0.000032557430196051146`", ",", "0.00003456015031877867`", ",", 
   "0.000032757453996982334`", ",", "0.00003265419307066772`", ",", 
   "0.00003214997736122512`", ",", "0.000033531695217832875`", ",", 
   "0.000031100638866991926`", ",", "0.00003332031406100436`", ",", 
   "0.000029364449329021424`", ",", "0.00002924751018132988`", ",", 
   "0.0000315190016894453`", ",", "0.000029552803879427462`", ",", 
   "0.000028716189843805448`", ",", "0.000027245836869747323`", ",", 
   "0.000025052812261282723`", ",", "0.000027622164814065157`", ",", 
   "0.000029159615327906243`", ",", "0.00002532650010490065`", ",", 
   "0.000026516084266537285`", ",", "0.000023686867253551345`", ",", 
   "0.000024883865759317913`", ",", "0.000023104068018669413`", ",", 
   "0.000021074253259461764`", ",", "0.000019963378506078492`", ",", 
   "0.000022559368318729278`", ",", "0.00003204792900649348`", ",", 
   "0.00002047699106108806`", ",", "0.000018400589289530503`", ",", 
   "0.00001890749219648931`", ",", "0.000017922783725521396`", ",", 
   "0.000026552040541005756`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, 
   3.713065250519071*^9, 3.7130654840397673`*^9, 3.713065536500869*^9, 
   3.732288573488224*^9, 3.73228939683114*^9, 3.7323260949484053`*^9, 
   3.732329626996913*^9, 3.732329836227728*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290825255571*^9, 3.732290825786422*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.73232962708743*^9, 3.7323298363064213`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "39", "}"}], ",", 
   RowBox[{"{", "40", "}"}], ",", 
   RowBox[{"{", "41", "}"}], ",", 
   RowBox[{"{", "43", "}"}], ",", 
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.732329627156434*^9, 3.732329836358522*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["4.650040041340098`"], "Output",
 CellChangeTimes->{
  3.699000625796277*^9, 3.712571412765993*^9, 3.71257147331073*^9, 
   3.712571711269876*^9, 3.7125738587183113`*^9, 3.712573980494382*^9, 
   3.712574020932105*^9, 3.7125740596190157`*^9, 3.712574101307757*^9, 
   3.71257413514666*^9, 3.712574173016432*^9, 3.712574212036504*^9, 
   3.7125742523403807`*^9, {3.712574286328079*^9, 3.712574344168141*^9}, 
   3.712574387554516*^9, 3.713065250696306*^9, 3.713065484203786*^9, 
   3.713065536692669*^9, 3.7322885737454042`*^9, 3.7322893970468903`*^9, 
   3.7322907940648623`*^9, 3.732326095244169*^9, 3.732329627204568*^9, 
   3.732329836398522*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["H", "\[Kappa]\[Pi]2\[Eta]"], " ", "kaon"}]], "Section",
 CellChangeTimes->{{3.6905641443393927`*^9, 3.6905642045002403`*^9}, {
   3.69854815748218*^9, 3.698548158246581*^9}, 3.6985739077975883`*^9, {
   3.6987625232913785`*^9, 3.6987625279937887`*^9}, {3.698980309283313*^9, 
   3.6989803107543974`*^9}, 3.732330783484089*^9},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell["Sunset expression", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
   3.6905645895109663`*^9, 3.690564611100531*^9}, {3.732328021486071*^9, 
   3.732328024150791*^9}, 3.732328085599388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term1", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mk", "2"], 
        SuperscriptBox["me", "2"]], "]"}], "2"], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987670688119726`*^9, 3.698767072571579*^9}, {
  3.6987673673652973`*^9, 3.6987673757269115`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term2", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mk", "2"], 
        SuperscriptBox["me", "2"]], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698767115081654*^9, 3.698767122023666*^9}, {
  3.6987673816705217`*^9, 3.6987673838389263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term3", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "\[Pi]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]]}], ")"}], 
       RowBox[{"1", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987671302916803`*^9, 3.6987671434737034`*^9}, {
  3.698767395866547*^9, 3.698767399345353*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term4", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "\[Pi]", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["me", 
        RowBox[{"2", " ", "mk"}]], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987671518353186`*^9, 3.6987671584809303`*^9}, {
  3.6987674031673603`*^9, 3.6987674064589653`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term5", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "12"]}], 
      FractionBox[
       SuperscriptBox["me", "4"], 
       SuperscriptBox["mk", "4"]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "2"], ",", "3"}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["me", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["mk", "2"]}]]}], "]"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.6987671711949525`*^9, 3.69876718679498*^9}, {
  3.6987674086117697`*^9, 3.698767411903375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term6", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["me", "2"]}], 
      SuperscriptBox["mk", "2"]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987671991658015`*^9, 3.698767203362209*^9}, {
  3.698767256995103*^9, 3.6987672816587467`*^9}, {3.6987674159437823`*^9, 
  3.698767418736187*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term7", "[", 
    RowBox[{"mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["me", "2"], 
       SuperscriptBox["mk", "2"]], 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["mk", "2"], 
        SuperscriptBox["me", "2"]], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698767284232751*^9, 3.698767298085575*^9}, {
  3.6987674217781925`*^9, 3.6987674257562*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term8", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["mpi", "2"]}], 
       SuperscriptBox["mk", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987672297886553`*^9, 3.6987672501466913`*^9}, 
   3.698767315042805*^9, {3.698767428361404*^9, 3.698767434913416*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term9", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["mpi", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["mk", "2"]}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987673186932116`*^9, 3.698767321828817*^9}, {
  3.698767453883049*^9, 3.6987674558174524`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term10", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["mpi", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["mk", "2"], 
          SuperscriptBox["me", "2"]], "]"}]}], 
       SuperscriptBox["mk", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987673255572233`*^9, 3.6987673282248282`*^9}, {
  3.6987674591714582`*^9, 3.698767472400282*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term11", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], 
      SuperscriptBox["mk", "2"]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987673322340355`*^9, 3.698767334480439*^9}, {
  3.6987674672990723`*^9, 3.698767475598287*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term12", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["mpi", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]], "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["mk", "2"]], "]"}]}], 
      SuperscriptBox["mk", "2"]], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6987673529664717`*^9, {3.6987674808086963`*^9, 3.6987674836635013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term13", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["1", "3"], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox["5", "2"]}], "}"}], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698767516111558*^9, 3.698767543505206*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term14", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["1", "3"], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox["5", "2"]}], "}"}], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698767535798793*^9, 3.698767558684033*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term15", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["1", "3"], 
    FractionBox[
     SuperscriptBox["mpi", "2"], 
     SuperscriptBox["mk", "2"]], 
    FractionBox[
     SuperscriptBox["me", "2"], 
     SuperscriptBox["mk", "2"]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox["5", "2"]}], "}"}], ",", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987675481072145`*^9, 3.6987675629584403`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Term16", "[", 
     RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]], 
     FractionBox["8", "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", "1", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        RowBox[{"4", 
         SuperscriptBox["mk", "2"]}]]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"2", " ", "EulerGamma"}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.680258714946026*^9, 3.6802587939765463`*^9}, {
   3.680259023551677*^9, 3.6802590248817534`*^9}, {3.6802591269405875`*^9, 
   3.6802591451846313`*^9}, {3.680259190498223*^9, 3.6802591987646956`*^9}, {
   3.6802639925759897`*^9, 3.680264006632467*^9}, {3.6802640588252277`*^9, 
   3.6802640595782557`*^9}, 3.6802831054771967`*^9, {3.681738703533367*^9, 
   3.6817387248061943`*^9}, {3.6844774294848347`*^9, 3.684477429865758*^9}, {
   3.68967057150368*^9, 3.689670576083942*^9}, {3.689670630060029*^9, 
   3.6896706988279624`*^9}, {3.6896707458096495`*^9, 3.6896707553871975`*^9}, 
   3.689670803944975*^9, {3.698767725151925*^9, 3.6987677658211966`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term17", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["8", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698767730065934*^9, 3.6987677466955633`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Term18", "[", 
    RowBox[{"mpi_", ",", "mk_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["8", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], "2"], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", "1", ",", 
      FractionBox["5", "2"], ",", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6987677321095376`*^9, 3.6987677731532097`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term19", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   FractionBox[
    SqrtBox["\[Pi]"], "2"], 
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    SuperscriptBox["mk", "2"]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m"}], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["5", "2"], "+", "m"}], "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "m"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.698767616123334*^9, 3.6987676162949343`*^9}, 
   3.698767688538661*^9, {3.698767798362854*^9, 3.698767798721655*^9}, {
   3.698767831778113*^9, 3.6987678373473225`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term20", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
   SqrtBox["\[Pi]"], 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "m"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "m"}], "]"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"m", "+", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"1", "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "m"}]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["5", "2"], "+", "m"}]}], "]"}]}], "+", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "m"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.680258714946026*^9, 3.6802587939765463`*^9}, {
   3.680259023551677*^9, 3.6802590248817534`*^9}, {3.6802591269405875`*^9, 
   3.6802591451846313`*^9}, {3.680259190498223*^9, 3.6802591987646956`*^9}, {
   3.6802639925759897`*^9, 3.680264006632467*^9}, {3.6802640588252277`*^9, 
   3.6802640595782557`*^9}, 3.6802831054771967`*^9, {3.681738703533367*^9, 
   3.6817387248061943`*^9}, {3.6844774294848347`*^9, 3.684477429865758*^9}, 
   3.68967057150368*^9, 3.689670604846587*^9, {3.6987678043220644`*^9, 
   3.698767847736941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term21", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]]}], "2", " ", 
   SqrtBox["\[Pi]"], 
   FractionBox[
    SuperscriptBox["mpi", "2"], 
    SuperscriptBox["me", "2"]], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "m", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "m", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "m", "+", "n"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "m"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "m", "+", "n"}], "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{
     FractionBox["1", "2"], "+", "m"}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], "n"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["me", "2"]], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], "+", "m"}]}], "]"}]}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "n"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "n"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6802593433899546`*^9, 3.6802594046274567`*^9}, {
   3.680259449128002*^9, 3.680259490407363*^9}, {3.6802607931237288`*^9, 
   3.6802607985312366`*^9}, {3.680263747840603*^9, 3.680263759627983*^9}, {
   3.6802640275371885`*^9, 3.6802640288852267`*^9}, {3.68026406618248*^9, 
   3.6802640668195*^9}, 3.680283111157284*^9, {3.681738740481435*^9, 
   3.681738751116598*^9}, {3.68447743308741*^9, 3.6844774362054462`*^9}, {
   3.698767874771788*^9, 3.698767901089034*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Term22", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", 
     SuperscriptBox["\[Pi]", "4"]}]], "2", " ", 
   SqrtBox["\[Pi]"], 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "m", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "m", "+", "n"}], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "n"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["7", "2"], "+", "m", "+", "n"}], "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["me", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"1", "+", "m"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      SuperscriptBox["mpi", "2"], 
      RowBox[{"4", 
       SuperscriptBox["mk", "2"]}]], ")"}], 
    RowBox[{"n", "+", "2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["mk", "2"]}]], "]"}], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m"}]}], "]"}]}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", "+", "n"}]}], "]"}], "-", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"3", "+", "n"}]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m", "+", "n"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["7", "2"], "+", "m", "+", "n"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"4", "+", "m", "+", "n"}]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6802605001808085`*^9, 3.680260589110936*^9}, {
  3.6802607529261713`*^9, 3.680260757488678*^9}, {3.6802636408187275`*^9, 
  3.6802636473559475`*^9}, {3.680264034047405*^9, 3.6802640353294477`*^9}, {
  3.680264070749632*^9, 3.6802640713776503`*^9}, {3.6802831191624064`*^9, 
  3.680283123507473*^9}, {3.681738771594413*^9, 3.681738777229499*^9}, {
  3.684477440040515*^9, 3.684477443275289*^9}, {3.698767879716997*^9, 
  3.698767909310249*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Term23", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"512", 
      SuperscriptBox["\[Pi]", "4"]}]], 
    FractionBox["1", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["me", "2"], 
       SuperscriptBox["mk", "2"]], ")"}], 
     RowBox[{"1", "/", "2"}]], 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "m"}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "n"}], "]"}]}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "m", "+", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "m", "+", "n"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       SuperscriptBox["me", "2"]], ")"}], 
     RowBox[{"m", "+", "2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SuperscriptBox["mpi", "2"], 
       RowBox[{"4", 
        SuperscriptBox["mk", "2"]}]], ")"}], "n"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["me", "2"]], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], "+", "m"}]}], "]"}]}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"2", "+", "m", "+", "n"}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"3", "+", "m", "+", "n"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.68026061898598*^9, 3.6802607357961473`*^9}, {
  3.6802636291653366`*^9, 3.680263636323576*^9}, {3.680264037925539*^9, 
  3.680264040080609*^9}, {3.680264074119747*^9, 3.6802640754587994`*^9}, {
  3.6802831306000824`*^9, 3.68028313630767*^9}, {3.6817387817695684`*^9, 
  3.681738789584689*^9}, {3.684477447605644*^9, 3.684477450539383*^9}, {
  3.6987678846934056`*^9, 3.698767920729469*^9}, {3.698772935679048*^9, 
  3.6987729565362415`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987668632642136`*^9, 3.698766863460225*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formal series to get the mathematical expression of the truncation at the end\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.6905642831027946`*^9, 3.6905642974484787`*^9}, {
  3.6905645895109663`*^9, 3.690564611100531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FormalTerms", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Term1", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term2", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term3", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term4", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term5", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term6", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term7", "[", 
       RowBox[{"mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term8", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term9", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term10", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term11", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term12", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term13", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term14", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term15", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", " ", 
      RowBox[{"Term16", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Term17", "[", 
       RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
      RowBox[{"Term18", "[", 
       RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term19", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term20", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term21", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term22", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Term23", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543938606127*^9, 3.690543956622883*^9}, 3.690544694122532*^9, {
   3.690544778740217*^9, 3.690544799410325*^9}, {3.690544849615749*^9, 
   3.690544967133313*^9}, {3.690545029480856*^9, 3.690545134444983*^9}, {
   3.690562734577661*^9, 3.690562873888588*^9}, 3.6905634492700644`*^9, {
   3.690564564541133*^9, 3.6905645784011497`*^9}, {3.6985998532363853`*^9, 
   3.6985998813230605`*^9}, {3.698599915755895*^9, 3.6985999265551834`*^9}, {
   3.698599963039027*^9, 3.698599970894415*^9}, {3.698641324097474*^9, 
   3.698641398712295*^9}, {3.698641439778167*^9, 3.6986415422107277`*^9}, {
   3.698641713485181*^9, 3.698641714077229*^9}, 3.698642047825934*^9, {
   3.698646851516543*^9, 3.698646887588209*^9}, 3.698647106164913*^9, {
   3.6986472724911213`*^9, 3.6986472877551193`*^9}, {3.698647494565284*^9, 
   3.698647495173421*^9}, {3.69864753850878*^9, 3.698647584382147*^9}, {
   3.6986791643017983`*^9, 3.698679164521799*^9}, 3.698764193924898*^9, {
   3.6987646667676387`*^9, 3.6987646694352436`*^9}, {3.6987682821197033`*^9, 
   3.69876837687427*^9}}],

Cell["The double series are computed until m and n equal to 20", "Text",
 CellChangeTimes->{{3.69056444406357*^9, 3.690564444757674*^9}, {
   3.6905645340896053`*^9, 3.690564549595767*^9}, {3.6905645812555656`*^9, 
   3.690564581599522*^9}, 3.690564632501135*^9, {3.698641619136671*^9, 
   3.6986416210885687`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical series to perform the analysis", "Subsubsection",
 CellChangeTimes->{{3.690564307777915*^9, 3.690564343067821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalTerms", "[", 
   RowBox[{"mpi_", ",", "mk_", ",", "me_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Term1", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term2", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term3", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term4", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term5", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term6", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term7", "[", 
         RowBox[{"mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term8", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term9", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term10", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term11", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term12", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term13", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term14", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term15", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", " ", 
        RowBox[{"Term16", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Term17", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
        RowBox[{"Term18", "[", 
         RowBox[{"mpi", ",", "mk"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term19", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term20", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term21", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term22", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Term23", "[", 
           RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", "20"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "20"}], "}"}]}], "]"}]}], "}"}], "]"}],
      "//", "N"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], "<", 
      SuperscriptBox["10", 
       RowBox[{"-", "P"}]]}]}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.690307417865568*^9, 3.6903074466387873`*^9}, {
   3.69030750703725*^9, 3.690307547639064*^9}, {3.6903076159804897`*^9, 
   3.690307637513041*^9}, {3.6903534547754507`*^9, 3.690353536715234*^9}, {
   3.6903535713329353`*^9, 3.6903536758018627`*^9}, {3.6903537084312763`*^9, 
   3.690353711081444*^9}, {3.6903544199087048`*^9, 3.6903544500439672`*^9}, {
   3.6903551478243313`*^9, 3.690355149161701*^9}, {3.690355207065856*^9, 
   3.6903553245810947`*^9}, {3.6904798184120493`*^9, 3.690479824186689*^9}, {
   3.690480224106312*^9, 3.690480225858629*^9}, {3.690521455908111*^9, 
   3.6905214563787327`*^9}, 3.690525190450325*^9, {3.690525367606735*^9, 
   3.690525386794156*^9}, {3.69052555504578*^9, 3.6905258011044827`*^9}, {
   3.690541838997595*^9, 3.690541850249002*^9}, {3.69054214852909*^9, 
   3.690542206577957*^9}, {3.690542885244595*^9, 3.690542889470529*^9}, {
   3.690543924377161*^9, 3.6905439263233747`*^9}, {3.690544002296135*^9, 
   3.690544003035337*^9}, {3.6905440609029703`*^9, 3.6905440643636923`*^9}, {
   3.6905442593879642`*^9, 3.690544262214139*^9}, {3.6905443202385597`*^9, 
   3.6905443210554047`*^9}, {3.690564666714473*^9, 3.690564682775878*^9}, {
   3.690565207217098*^9, 3.690565219571692*^9}, {3.698641700503797*^9, 
   3.698641709594296*^9}, 3.6986420540188417`*^9, 3.698642425865094*^9, {
   3.698646262502713*^9, 3.698646262742558*^9}, {3.69864633119827*^9, 
   3.6986463391883574`*^9}, {3.6986468953314047`*^9, 3.698646911110169*^9}, {
   3.698647073442679*^9, 3.698647100499103*^9}, {3.698647234735984*^9, 
   3.698647242063507*^9}, {3.698647292302162*^9, 3.69864730122024*^9}, {
   3.69864749850209*^9, 3.698647499097447*^9}, {3.69864759648392*^9, 
   3.698647637879253*^9}, {3.6986786932920976`*^9, 3.698678696012101*^9}, {
   3.6987623156819506`*^9, 3.698762318226755*^9}, {3.6987624247197666`*^9, 
   3.6987624256557684`*^9}, 3.6987642223641577`*^9, 3.698764679294461*^9, {
   3.698768408573526*^9, 3.698768413378334*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698772892190561*^9, 3.698772892465576*^9}}],

Cell[BoxData[
 RowBox[{"Here", ",", 
  RowBox[{
  "it", " ", "can", " ", "be", " ", "seen", " ", "that", " ", "in", " ", 
   "our", " ", "approximation", " ", "we", " ", "suppress", " ", "all", " ", 
   "terms", " ", "smaller", " ", "than", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "P"}]]}]}]], "Text",
 CellChangeTimes->{{3.6905643501676407`*^9, 3.690564425742276*^9}, {
  3.6905646859924507`*^9, 3.690564686284313*^9}, {3.6905651896028013`*^9, 
  3.6905651933526287`*^9}},
 FontFamily->"Arial"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P", "=", "1"}]], "Input",
 CellChangeTimes->{{3.690542388917534*^9, 3.69054239337984*^9}, {
  3.690542450134367*^9, 3.690542450822693*^9}, {3.690543059296978*^9, 
  3.6905430597322073`*^9}, {3.6905646965023947`*^9, 3.690564696897571*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.6905424471275883`*^9, 3.6905424589936523`*^9}, {
   3.690543054690057*^9, 3.6905430606728287`*^9}, 3.690543547360075*^9, 
   3.6905440081508827`*^9, 3.690544068946924*^9, 3.690544424330894*^9, 
   3.690544551587201*^9, 3.690563537421461*^9, 3.690563685029908*^9, 
   3.690565090274719*^9, 3.69056709557895*^9, 3.698546927279619*^9, 
   3.698548165422594*^9, 3.698548508993198*^9, 3.6985507184957347`*^9, 
   3.6985533053704195`*^9, 3.698553455208683*^9, 3.6985638467072587`*^9, 
   3.698571480508109*^9, 3.698572441396581*^9, 3.6985730187478104`*^9, 
   3.698573745325699*^9, 3.698641728212537*^9, 3.6986426006559258`*^9, 
   3.698645884384356*^9, 3.6986767711801376`*^9, 3.698678143271275*^9, 
   3.698678777307215*^9, 3.6986794238771625`*^9, 3.6986799544079065`*^9, 
   3.69868080281711*^9, 3.6986855978167143`*^9, 3.6987225574522448`*^9, 
   3.69872408293332*^9, 3.698724220606163*^9, 3.6987242698236494`*^9, 
   3.69872430954762*^9, 3.6987244662700963`*^9, 3.698724551329646*^9, 
   3.698724663449952*^9, 3.698724726859764*^9, 3.6987247612990246`*^9, 
   3.698724847975978*^9, 3.69876186110523*^9, {3.69876192348755*^9, 
   3.6987619324191666`*^9}, 3.698762001919905*^9, 3.6987620876830845`*^9, 
   3.698762168929057*^9, 3.6987622828726788`*^9, 3.698762322997165*^9, 
   3.698762395093914*^9, 3.6987624291033745`*^9, 3.698762491478694*^9, {
   3.6987644437912183`*^9, 3.698764494048709*^9}, 3.6987645273645697`*^9, 
   3.698764567125854*^9, 3.6987646337217803`*^9, {3.6987646842552695`*^9, 
   3.6987647020647073`*^9}, {3.698764908990117*^9, 3.6987649328601637`*^9}, 
   3.698764968959239*^9, {3.6987652785608835`*^9, 3.69876529580982*^9}, 
   3.6987657755365896`*^9, 3.69876581013617*^9, 3.6987658851307435`*^9, 
   3.6987660345193043`*^9, 3.698766110253231*^9, 3.698766175220388*^9, 
   3.698766234491518*^9, 3.6987663061444263`*^9, 3.698766366323086*^9, 
   3.698766430641999*^9, 3.698766501334234*^9, 3.698766595455431*^9, 
   3.6987685725142136`*^9, 3.6987686153518887`*^9, 3.6987688832199593`*^9, 
   3.6987689242480316`*^9, 3.69876904817505*^9, 3.69876910534915*^9, 
   3.698769195267708*^9, 3.6987692763098507`*^9, 3.6987693972256627`*^9, 
   3.698769602256823*^9, 3.698769664220132*^9, 3.6987698938213353`*^9, 
   3.698771177276617*^9, 3.698843359514595*^9, 3.6988506531706285`*^9, 
   3.6989248719322457`*^9, 3.6990004781447487`*^9, 3.732330774592638*^9}]
}, Open  ]],

Cell["\<\
This value of P is the initial condition for the While loop of the numerical \
analysis\
\>", "Text",
 CellChangeTimes->{{3.690564077806171*^9, 3.690564131363634*^9}, {
  3.690564384450212*^9, 3.690564395110405*^9}, {3.690564700601934*^9, 
  3.6905647009537497`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732330680081582*^9, 3.732330680394409*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parameter and input settings", "Subsubsection",
 CellChangeTimes->{{3.6905661981721783`*^9, 3.69056620829106*^9}, {
  3.732330685545005*^9, 3.732330693442155*^9}}],

Cell["\<\
We choose a percent error that the truncation should fullfil:\
\>", "Text",
 CellChangeTimes->{{3.69056472813831*^9, 3.690564758150276*^9}, {
  3.690564789837097*^9, 3.690564791454317*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PercentError", "=", "1.0"}]], "Input",
 CellChangeTimes->{{3.6905432432774*^9, 3.690543245382868*^9}, {
   3.6905432763304996`*^9, 3.690543276837159*^9}, {3.6905435834381943`*^9, 
   3.6905435844039307`*^9}, {3.690563973548596*^9, 3.6905639755221367`*^9}, 
   3.6986793547920656`*^9, {3.698679854887767*^9, 3.6986798550127673`*^9}, {
   3.6987247571962175`*^9, 3.698724758116619*^9}, {3.6987619278483586`*^9, 
   3.698761929143161*^9}}],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.690543247988124*^9, 3.69054327772115*^9}, 
   3.6905435855916452`*^9, 3.690544018188414*^9, 3.690544070853425*^9, 
   3.69054443410852*^9, 3.690544553225697*^9, 3.690563537458103*^9, 
   3.690563685057476*^9, 3.690563994105164*^9, 3.69056509029362*^9, 
   3.690567095596633*^9, 3.698546919058405*^9, 3.698548178682617*^9, 
   3.698550719042741*^9, {3.6985532952772017`*^9, 3.698553308053624*^9}, 
   3.6985534694323072`*^9, {3.6985638585649405`*^9, 3.6985638820443068`*^9}, {
   3.6985724382297754`*^9, 3.698572445000188*^9}, 3.698573622491881*^9, 
   3.6986417325308647`*^9, 3.698645660735681*^9, 3.6986767749401426`*^9, 
   3.69867814694128*^9, 3.6986787747172117`*^9, 3.6986793554920664`*^9, 
   3.6986798552777677`*^9, 3.698679957557911*^9, 3.698680805537114*^9, 
   3.6986856002617517`*^9, 3.6987225575296507`*^9, 3.6987240829957204`*^9, 
   3.6987242206373634`*^9, 3.69872426985485*^9, 3.69872430957882*^9, 
   3.6987244663168964`*^9, 3.6987245513452463`*^9, 3.6987246634655523`*^9, 
   3.6987247268753643`*^9, 3.698724761330225*^9, 3.6987248480071774`*^9, 
   3.69876186113643*^9, {3.6987619235187497`*^9, 3.698761932450367*^9}, 
   3.698762001951105*^9, 3.698762087714284*^9, 3.6987621689602575`*^9, 
   3.698762282903879*^9, 3.698762323028365*^9, 3.698762395125114*^9, 
   3.698762429134575*^9, 3.698762491525494*^9, {3.698764443822418*^9, 
   3.698764494079909*^9}, 3.6987645274113693`*^9, 3.698764567157054*^9, 
   3.6987646337685804`*^9, {3.6987646842864695`*^9, 3.698764702095907*^9}, {
   3.6987649090057173`*^9, 3.698764932908964*^9}, 3.6987649689904394`*^9, {
   3.698765278592084*^9, 3.6987652958368216`*^9}, 3.69876577556779*^9, 
   3.69876581015177*^9, 3.6987658851463437`*^9, 3.6987660345349045`*^9, 
   3.698766110268831*^9, 3.698766175251588*^9, 3.698766234522718*^9, 
   3.6987663061756268`*^9, 3.6987663663854856`*^9, 3.698766430688799*^9, 
   3.6987665013810344`*^9, 3.6987665954866314`*^9, 3.698768572623414*^9, 
   3.698768615383089*^9, 3.6987688832355595`*^9, 3.698768924263632*^9, 
   3.69876904819065*^9, 3.69876910536475*^9, 3.698769195283308*^9, 
   3.6987692763254504`*^9, 3.698769397241263*^9, 3.698769602288023*^9, 
   3.6987696642513323`*^9, 3.698769893836935*^9, 3.698771177323417*^9, 
   3.6988433595815964`*^9, 3.698850653219429*^9, 3.6989248719634457`*^9, 
   3.699000478201221*^9, 3.732330774635077*^9}]
}, Open  ]],

Cell["We define the numerical values of the masses Me, Mk and Mpi:", "Text",
 CellChangeTimes->{{3.690564793653639*^9, 3.690564839474519*^9}, 
   3.69872275767566*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpi", "=", "0.13062214`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mk", "=", "0.5031545199999999`"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Me", "=", "0.5760774660082739`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6987690253210096`*^9, 3.6987690437758417`*^9}, {
  3.6987690941327305`*^9, 3.6987691019795446`*^9}, {3.69876918498729*^9, 
  3.6987691912897015`*^9}, {3.6987692655458317`*^9, 3.698769271941843*^9}, {
  3.6987693871480455`*^9, 3.6987693931228557`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6987690227778044`*^9, 3.698769023027405*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatticeMasses", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.12140688`", ",", "0.47996032000000005`", ",", "0.54975994900401`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.13062214`", ",", "0.5031545199999999`", ",", "0.5760774660082739`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1354537`", ",", "0.48859189999999997`", ",", "0.5587308457980908`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.149465`", ",", "0.49017839999999996`", ",", "0.5593924290636643`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.18079248`", ",", "0.48181451999999997`", ",", "0.54647201999333`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.18301178`", ",", "0.49635656`", ",", "0.5633193372032617`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.19919759999999997`", ",", "0.5018684`", ",", "0.56798118508406`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21883487999999998`", ",", "0.51004179`", ",", 
       "0.5752338091248932`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.22122688`", ",", "0.55121248`", ",", "0.6235381463862675`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24271779999999998`", ",", "0.49781030000000004`", ",", 
       "0.5574789827749922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24354085000000003`", ",", "0.47038089`", ",", 
       "0.5246333898034722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24751146`", ",", "0.51487597`", ",", "0.5770982397889265`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.24994889999999997`", ",", "0.5174495`", ",", "0.5798107414176313`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.25164127999999997`", ",", "0.5025356599999999`", ",", 
       "0.5617962336667699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25797926`", ",", "0.5354206`", ",", "0.6000409922183907`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26458096`", ",", "0.56244384`", ",", "0.63123403167163`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2869394`", ",", "0.5145604`", ",", "0.5706006781513321`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.28890092`", ",", "0.56538196`", ",", "0.6311796630640438`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29553989999999997`", ",", "0.5344167`", ",", "0.5930320408610735`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29707629999999996`", ",", "0.5348843`", ",", "0.5933381637043836`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.29987400000000003`", ",", "0.52883877`", ",", "0.585592965219714`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3009711`", ",", "0.56251974`", ",", "0.6258674589515634`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.30727466`", ",", "0.51979972`", ",", "0.5733961047915009`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31154144`", ",", "0.57697248`", ",", "0.6414906863112221`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33351472`", ",", "0.52880128`", ",", "0.5794512077422554`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.33844219999999997`", ",", "0.5343665999999999`", ",", 
       "0.5852770085015014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.34057296`", ",", "0.58562784`", ",", "0.6470059059104744`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3479946`", ",", "0.5555255`", ",", "0.6091891011751716`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.37086786`", ",", "0.57464352`", ",", "0.6280439821994905`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37778384000000004`", ",", "0.55673408`", ",", 
       "0.6047287859221521`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37881438`", ",", "0.5204833200000001`", ",", "0.5597949657681538`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.37929934000000004`", ",", "0.56603925`", ",", 
       "0.6158283691738076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.38266479999999997`", ",", "0.60229456`", ",", 
       "0.6594448672591552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40228034`", ",", "0.55742214`", ",", "0.6002911229001594`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41077366`", ",", "0.59105398`", ",", "0.639959433439747`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44077821`", ",", "0.58120701`", ",", "0.6209994426947999`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.44995728`", ",", "0.6150342599999999`", ",", "0.6609606670269146`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.48027804`", ",", "0.6225944999999999`", ",", "0.6632819033700925`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.49826609000000005`", ",", "0.61004937`", ",", 
       "0.6430064382533298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5060552`", ",", "0.60131568`", ",", "0.6298757344663072`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51234064`", ",", "0.65384032`", ",", "0.694630771185959`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51842224`", ",", "0.91048209`", ",", "1.0078275192902892`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.54145982`", ",", "0.6522784399999999`", ",", "0.6852468938226818`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5575462200000001`", ",", "0.6360985800000001`", ",", 
       "0.6602090139937447`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.5888753999999999`", ",", "0.6806418999999999`", ",", 
       "0.7085947001912257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6169607399999999`", ",", "0.69540658`", ",", "0.7196574859676507`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6753371100000001`", ",", "0.97286007`", ",", "1.0535252964940245`"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.698722534679522*^9, 3.698722541914706*^9}, 
   3.732330704160694*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6985710598379793`*^9, 3.6985710600659924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PreciseValue", "[", 
    RowBox[{"mpi_", ",", "mk_", ",", "me_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"512", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
     RowBox[{"Term1", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term2", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term3", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term4", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term5", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term6", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term7", "[", 
      RowBox[{"mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term8", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term9", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term10", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term11", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term12", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term13", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term14", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term15", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term16", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Term17", "[", 
      RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
     RowBox[{"Term18", "[", 
      RowBox[{"mpi", ",", "mk"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term19", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term20", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "50"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Term21", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term22", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}], "+", 
        RowBox[{"Term23", "[", 
         RowBox[{"mpi", ",", "mk", ",", "me"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "15"}], "}"}]}], "]"}]}], " ", "//", 
    "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6985483816969748`*^9, 3.6985485022851863`*^9}, {
   3.6985485472912655`*^9, 3.6985485664636993`*^9}, {3.6985486339026175`*^9, 
   3.6985487650208473`*^9}, {3.6985488002457094`*^9, 3.698548847856993*^9}, 
   3.6985499951179066`*^9, {3.698571501260146*^9, 3.6985715028201485`*^9}, 
   3.69857208161162*^9, 3.6985731277420034`*^9, {3.698641828775432*^9, 
   3.698641986555629*^9}, {3.6986421212748632`*^9, 3.698642162034141*^9}, {
   3.6986423406951036`*^9, 3.698642346106595*^9}, {3.698676810920193*^9, 
   3.6986768151651993`*^9}, 3.6986769943956575`*^9, {3.6986771400108614`*^9, 
   3.6986771715609055`*^9}, {3.698677735083699*^9, 3.698677815218811*^9}, {
   3.698678170833315*^9, 3.698678184653334*^9}, {3.698678219338383*^9, 
   3.6986783033635006`*^9}, {3.698680020517999*^9, 3.6986800292930117`*^9}, {
   3.6986800832680874`*^9, 3.698680085878091*^9}, {3.698680204971272*^9, 
   3.69868021050628*^9}, {3.698764251447419*^9, 3.6987642550212264`*^9}, {
   3.698764285390889*^9, 3.6987644303237906`*^9}, {3.698764473142672*^9, 
   3.6987645114135394`*^9}, 3.698764554243628*^9, {3.698764604693121*^9, 
   3.6987646217213545`*^9}, 3.698764701113106*^9, {3.6987684529556036`*^9, 
   3.6987685621089954`*^9}, {3.6987686037922688`*^9, 
   3.6987686044474697`*^9}, {3.732330708969924*^9, 3.732330711339198*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PreciseValue", "[", 
  RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]], "Input",
 CellChangeTimes->{{3.698764488773899*^9, 3.6987644904919024`*^9}, 
   3.732330714493149*^9}],

Cell[BoxData["0.00006586611411256199`"], "Output",
 CellChangeTimes->{{3.698764494345109*^9, 3.6987645674690547`*^9}, {
   3.698764623017558*^9, 3.698764634096181*^9}, {3.69876468458287*^9, 
   3.6987647024129086`*^9}, {3.698764909317718*^9, 3.698764933209365*^9}, 
   3.69876496928684*^9, {3.6987652789196844`*^9, 3.698765296206843*^9}, 
   3.6987657759117928`*^9, 3.698765810463771*^9, 3.6987658854593444`*^9, 
   3.698766034784505*^9, 3.6987661105340314`*^9, 3.698766175485588*^9, 
   3.6987662347567186`*^9, 3.698766306487627*^9, 3.6987663667442865`*^9, 
   3.6987664310163994`*^9, 3.698766501879248*^9, 3.698766595829832*^9, 
   3.6987685728730145`*^9, {3.698768608659477*^9, 3.6987686156170893`*^9}, 
   3.69876888345396*^9, 3.698768924497632*^9, 3.6987690484402504`*^9, 
   3.698769105614351*^9, 3.6987691955329084`*^9, 3.698769276575051*^9, 
   3.698769397490863*^9, 3.698769602522023*^9, 3.6987696644853325`*^9, 
   3.6987698940709352`*^9, 3.6987711775730176`*^9, 3.6988433600121036`*^9, 
   3.698850653489233*^9, 3.6989248722286463`*^9, 3.69900047886308*^9, 
   3.7323307748054113`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.69857207633681*^9, 3.6985720766342106`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The main loop and the numerics", "Subsubsection",
 CellChangeTimes->{{3.690566215106433*^9, 3.690566251895434*^9}, {
  3.6985480410591755`*^9, 3.698548041605177*^9}}],

Cell["\<\
Then begins the computation of the value of P such that the percent error is \
fullfiled :\
\>", "Text",
 CellChangeTimes->{{3.6905648478104267`*^9, 3.690564899686276*^9}, {
  3.690564998519713*^9, 3.690565002997719*^9}, {3.698550041095628*^9, 
  3.6985500418548307`*^9}}],

Cell[BoxData[
 RowBox[{"While", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"512", 
             SuperscriptBox["\[Pi]", "4"]}]]}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
         RowBox[{"Total", "[", 
          RowBox[{"NumericalTerms", "[", 
           RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
         RowBox[{"PreciseValue", "[", 
          RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
       RowBox[{"PreciseValue", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", "100"}], 
    ">", "PercentError"}], ",", 
   RowBox[{"P", "++"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.690542076937468*^9, 3.690542093065845*^9}, 
   3.6905421284609537`*^9, {3.690542172998229*^9, 3.690542209468388*^9}, {
   3.690542396428791*^9, 3.690542440103406*^9}, {3.6905424822826633`*^9, 
   3.690542508668524*^9}, {3.690542666066885*^9, 3.690542762387966*^9}, {
   3.6905428025876226`*^9, 3.6905428029296837`*^9}, {3.6905430286532907`*^9, 
   3.690543028984437*^9}, {3.690543149515606*^9, 3.6905431498772573`*^9}, {
   3.6905432350801067`*^9, 3.690543238227398*^9}, {3.69054330943373*^9, 
   3.690543310109624*^9}, 3.690543386246649*^9, {3.690543449974246*^9, 
   3.690543450126238*^9}, {3.6905435794071817`*^9, 3.690543580447617*^9}, {
   3.690544409980246*^9, 3.690544411630035*^9}, {3.690563985763885*^9, 
   3.690563988903216*^9}, {3.690564908189002*^9, 3.690564912240295*^9}, {
   3.698550014790839*^9, 3.698550020573479*^9}, 3.6986423924903584`*^9, 
   3.698642435928076*^9, {3.698642476868849*^9, 3.698642527937036*^9}, {
   3.698645957749634*^9, 3.6986459613014917`*^9}, {3.6986787529921813`*^9, 
   3.698678763732196*^9}, 3.698678840524337*^9, {3.698680323001437*^9, 
   3.698680325906441*^9}, 3.698764924529749*^9, {3.6987650592696257`*^9, 
   3.698765069399647*^9}, 3.698768630671116*^9, {3.732330718530381*^9, 
   3.732330719584358*^9}}],

Cell["As a check we ask this P value", "Text",
 CellChangeTimes->{{3.690564916671178*^9, 3.690564922348798*^9}, {
  3.690565011584762*^9, 3.6905650183270493`*^9}, {3.698546976981307*^9, 
  3.698546977698908*^9}, {3.6985500529907417`*^9, 3.6985500536655474`*^9}, {
  3.6985533187396426`*^9, 3.698553319472844*^9}, {3.698563921966436*^9, 
  3.6985639227864485`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["P"], "Input",
 CellChangeTimes->{3.69876502775576*^9}],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{{3.698765028177961*^9, 3.698765032227769*^9}, 
   3.698765076888863*^9, {3.6987652831834917`*^9, 3.6987653021835594`*^9}, 
   3.698765780239401*^9, 3.6987658147263803`*^9, 3.698765889768952*^9, 
   3.6987660378325105`*^9, 3.6987661136984406`*^9, 3.698766178673994*^9, 
   3.698766237993929*^9, 3.6987663109478683`*^9, 3.698766371096694*^9, 
   3.6987664364800515`*^9, 3.6987665064073257`*^9, 3.6987666001638546`*^9, 
   3.6987685734658155`*^9, {3.6987686191426954`*^9, 3.6987686372699275`*^9}, 
   3.698768887073166*^9, 3.698768928163638*^9, 3.698769052012656*^9, 
   3.6987691092023573`*^9, 3.698769198028913*^9, 3.6987692801786575`*^9, 
   3.69876940107887*^9, 3.6987696062660303`*^9, 3.6987696680265384`*^9, 
   3.6987698976901417`*^9, 3.698771181098624*^9, 3.698843365295171*^9, 
   3.6988506573464704`*^9, 3.698924877675177*^9, 3.699000481173848*^9, 
   3.7323307774937897`*^9}]
}, Open  ]],

Cell["and compute the error at P = 7", "Text",
 CellChangeTimes->{{3.690564923993794*^9, 3.690564948478355*^9}, 
   3.690565026882169*^9, {3.6985533214228473`*^9, 3.6985533221404486`*^9}, {
   3.698681216101694*^9, 3.698681218146697*^9}, {3.698765082314474*^9, 
   3.6987650829550753`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"512", 
          SuperscriptBox["\[Pi]", "4"]}]]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565048866143*^9}, {3.6985500660452495`*^9, 3.698550068986068*^9}, 
   3.6986790393696156`*^9, {3.698680504491692*^9, 3.698680506176694*^9}, 
   3.698764927010154*^9, {3.6987650930192957`*^9, 3.6987651009653225`*^9}, 
   3.6987686435567384`*^9, 3.698769319958727*^9, {3.732330721050496*^9, 
   3.732330722191656*^9}}],

Cell[BoxData["0.22181048702860678`"], "Output",
 CellChangeTimes->{
  3.6987651026601257`*^9, {3.6987652839010935`*^9, 3.6987653035556383`*^9}, 
   3.6987657809726024`*^9, 3.6987658154449816`*^9, 3.6987658905333533`*^9, 
   3.6987660383473115`*^9, 3.698766114213241*^9, 3.6987661791917953`*^9, 
   3.698766238611546*^9, 3.6987663118939223`*^9, 3.6987663718298955`*^9, 
   3.698766438354159*^9, 3.698766507294549*^9, 3.698766600907057*^9, 
   3.6987685740118165`*^9, {3.6987686196730967`*^9, 3.69876864460194*^9}, 
   3.6987688876191673`*^9, 3.6987689287096395`*^9, 3.6987690525430574`*^9, 
   3.698769109732758*^9, 3.698769198559314*^9, 3.6987692806934586`*^9, 
   3.698769321128729*^9, 3.6987694015936704`*^9, 3.698769606812031*^9, 
   3.6987696685257397`*^9, 3.698769898220543*^9, 3.6987711816290245`*^9, 
   3.698843366157195*^9, 3.6988506578846736`*^9, 3.6989248784579935`*^9, 
   3.6990004815187407`*^9, 3.732330777930444*^9}]
}, Open  ]],

Cell["We see that our error is less than 1 %.", "Text",
 CellChangeTimes->{{3.690565113338483*^9, 3.6905651274632196`*^9}, 
   3.690565302482799*^9}],

Cell["\<\
Now we compute the error at the preceeding rank P-1 of the loop (to check \
that we are indeed above the 1 % error as it should)\
\>", "Text",
 CellChangeTimes->{{3.690564957032321*^9, 3.690564991023427*^9}, {
   3.690565035996303*^9, 3.690565039594145*^9}, 3.690565072975662*^9, {
   3.690565131827525*^9, 3.6905651446144257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"512", 
          SuperscriptBox["\[Pi]", "4"]}]]}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
      RowBox[{"Total", "[", 
       RowBox[{"NumericalTerms", "[", 
        RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", 
         RowBox[{"P", "-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"PreciseValue", "[", 
       RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], ")"}], "/", 
    RowBox[{"PreciseValue", "[", 
     RowBox[{"Mpi", ",", "Mk", ",", "Me"}], "]"}]}], "]"}], "*", 
  "100"}]], "Input",
 CellChangeTimes->{{3.6905445833009853`*^9, 3.690544585679961*^9}, {
   3.690563853810032*^9, 3.690563864602045*^9}, {3.690565048187117*^9, 
   3.690565057696288*^9}, {3.698550084841205*^9, 3.6985500898588405`*^9}, {
   3.698679050589631*^9, 3.698679053939636*^9}, {3.69868054593675*^9, 
   3.6986805505667562`*^9}, 3.698764929584158*^9, {3.698765105510331*^9, 
   3.6987651153147526`*^9}, 3.6987686491727486`*^9, 3.6988445597930346`*^9, {
   3.7323307235434837`*^9, 3.7323307244904833`*^9}}],

Cell[BoxData["3.5362965861330977`"], "Output",
 CellChangeTimes->{
  3.6905650920613317`*^9, 3.6905671010770807`*^9, 3.6985469882913265`*^9, 
   3.6985500907774487`*^9, 3.698550562817272*^9, 3.6985507548152056`*^9, 
   3.698551086091563*^9, 3.6985533266176567`*^9, 3.698553473784715*^9, 
   3.698553884830637*^9, 3.6985638798897734`*^9, 3.698563938311691*^9, 
   3.698572449127595*^9, 3.698572488840666*^9, 3.698573639484311*^9, 
   3.698679055949639*^9, 3.698679498987268*^9, {3.698680542356745*^9, 
   3.6986805529017596`*^9}, 3.69868105745947*^9, 3.6986814461990194`*^9, 
   3.6986819010642853`*^9, 3.6986821199276466`*^9, 3.69868226595989*^9, 
   3.698722562425355*^9, 3.6987240881593294`*^9, 3.6987242258633723`*^9, 
   3.698724275025359*^9, 3.6987243146820292`*^9, 3.6987244715273056`*^9, 
   3.6987245563996553`*^9, 3.6987246685199614`*^9, 3.6987247320701733`*^9, 
   3.698724766641734*^9, 3.698724853279987*^9, 3.69876186648664*^9, 
   3.6987619372395754`*^9, 3.6987620071333146`*^9, 3.6987620931196957`*^9, 
   3.698762174130867*^9, 3.69876228672789*^9, 3.698762326951774*^9, 
   3.6987623988791213`*^9, 3.6987624330657816`*^9, 3.698762495503501*^9, {
   3.698764445883622*^9, 3.698764496248313*^9}, 3.698764530119977*^9, 
   3.6987645696998587`*^9, 3.698764636342585*^9, {3.6987646868240757`*^9, 
   3.698764704739312*^9}, {3.698764911663123*^9, 3.6987649354305687`*^9}, 
   3.6987649715742464`*^9, 3.6987651164937553`*^9, {3.698765284603094*^9, 
   3.6987653046927032`*^9}, 3.698765781705804*^9, 3.6987658161479826`*^9, 
   3.6987658912831545`*^9, 3.6987660388465123`*^9, 3.6987661147904425`*^9, 
   3.6987661797231965`*^9, 3.698766239143947*^9, 3.6987663128419766`*^9, 
   3.698766372547497*^9, 3.698766439497224*^9, 3.6987665082822046`*^9, 
   3.698766601975092*^9, 3.698768574526617*^9, {3.698768620203498*^9, 
   3.69876865018675*^9}, 3.698768888180768*^9, 3.6987689292400403`*^9, 
   3.6987690530578585`*^9, 3.6987691102475586`*^9, 3.698769199074115*^9, 
   3.698769281239459*^9, 3.6987694021240716`*^9, 3.698769607358032*^9, 
   3.6987696690405407`*^9, 3.698769898766544*^9, 3.6987711821594257`*^9, 
   3.6988433670842485`*^9, 3.6988445615655613`*^9, 3.6988506584568787`*^9, 
   3.6989248792616253`*^9, 3.699000481821102*^9, 3.732330778409967*^9}]
}, Open  ]],

Cell["This is indeed above 1 %", "Text",
 CellChangeTimes->{{3.690566351195407*^9, 3.6905663707897243`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.73233072636164*^9, 3.7323307265745077`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The truncation' s mathematical expression", "Subsubsection",
 CellChangeTimes->{{3.690566258272046*^9, 3.6905662817090073`*^9}}],

Cell["\<\
To get the formal series, we replace each of the non - zero terms in \
NumericalTerms by 1 to create a new intermediate list which will be \
multiplied to the FormalTerms list in order to keep only the contributing \
terms\
\>", "Text",
 CellChangeTimes->{{3.6905651544019127`*^9, 3.690565171779179*^9}, {
  3.690565868111628*^9, 3.690565946558823*^9}, {3.6905663854212923`*^9, 
  3.690566388791185*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IntermediateList", "=", 
  RowBox[{
   RowBox[{"NumericalTerms", "[", 
    RowBox[{"Mpi", ",", "Mk", ",", "Me", ",", "P"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"x_", "/;", 
     RowBox[{
      RowBox[{"Abs", "[", "x", "]"}], ">", "0"}]}], "\[Rule]", 
    "1"}]}]}]], "Input",
 CellChangeTimes->{{3.690544634565921*^9, 3.6905446571048098`*^9}, {
   3.6905653285266*^9, 3.6905653288049803`*^9}, 3.698679831957735*^9, {
   3.698680641641884*^9, 3.6986806442168875`*^9}, 3.6986856248196287`*^9, 
   3.698766370800294*^9, 3.69876983973604*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.698924879738248*^9, 3.699000481977059*^9, 
  3.732330778684599*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.698850863296771*^9, 3.698850863505576*^9}}],

Cell["Now we extract the truncation\[CloseCurlyQuote]s mathematical \
expression :", "Text",
 CellChangeTimes->{{3.69056595359056*^9, 3.690565983045718*^9}, {
  3.6905661480265408`*^9, 3.690566148292039*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"512", 
        SuperscriptBox["\[Pi]", "4"]}]]}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "2"]}], ")"}]}], "+", 
    RowBox[{"Total", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"FormalTerms", "*", "IntermediateList"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.690543702537424*^9, 3.690543817094277*^9}, {
   3.6905438588512707`*^9, 3.690543869622176*^9}, {3.69054446629671*^9, 
   3.690544475237453*^9}, {3.690544667469206*^9, 3.6905446730729322`*^9}, {
   3.690563422143833*^9, 3.690563429659318*^9}, 3.690563513573619*^9, {
   3.690563704843108*^9, 3.69056373774592*^9}, {3.6905637816742687`*^9, 
   3.690563799955525*^9}, {3.6985471179431543`*^9, 3.698547129331174*^9}, {
   3.69855205003412*^9, 3.698552053403329*^9}, {3.698552091772168*^9, 
   3.6985521144532375`*^9}, {3.698552161168768*^9, 3.6985521703529897`*^9}, {
   3.698553354962906*^9, 3.698553389454567*^9}, {3.6985536078053503`*^9, 
   3.698553611502557*^9}, {3.698553931147118*^9, 3.698553932566721*^9}, {
   3.6985639570129795`*^9, 3.698563975431766*^9}, {3.698568213593113*^9, 
   3.6985682327104087`*^9}, 3.698572507533499*^9, 3.698572610823082*^9, {
   3.6986791209417377`*^9, 3.698679121976739*^9}, {3.6986792218118796`*^9, 
   3.6986792576369295`*^9}, {3.6986793056869965`*^9, 
   3.6986793062369976`*^9}, {3.6986795086622815`*^9, 
   3.6986795379823227`*^9}, {3.6986796754725156`*^9, 
   3.6986796891425347`*^9}, {3.6986805641067753`*^9, 3.6986806130968437`*^9}, 
   3.698680719756994*^9, {3.6986811131245475`*^9, 3.6986811137795486`*^9}, {
   3.6986814530090294`*^9, 3.6986814536890297`*^9}, {3.6986820599267254`*^9, 
   3.698682070911894*^9}, {3.6986823143306327`*^9, 3.698682319440711*^9}, {
   3.6986839770280304`*^9, 3.6986840123210726`*^9}, 3.6987350057608223`*^9, {
   3.698765186292696*^9, 3.6987651911571074`*^9}, {3.6987691475940247`*^9, 
   3.6987691488108263`*^9}, 3.698845362703715*^9, 3.6988506691707783`*^9, 
   3.6988514022988076`*^9, {3.698851541826905*^9, 3.6988515860628877`*^9}, 
   3.698856481557548*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6988527752811317`*^9, 3.698852775489932*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ApproxRepSimplified", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"512", 
       SuperscriptBox["\[Pi]", "4"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]], "]"}], "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]], "]"}]}], "+", "1", "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "2"], "-", 
      RowBox[{"\[Pi]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           SuperscriptBox["mk", "2"]]}], ")"}], 
        RowBox[{"1", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"1", "/", "2"}]]}], "-", 
      RowBox[{"4", "\[Pi]", " ", 
       RowBox[{"ArcSin", "[", 
        FractionBox["me", 
         RowBox[{"2", " ", "mk"}]], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "12"], 
       FractionBox[
        SuperscriptBox["me", "4"], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox["5", "2"], ",", "3"}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["mk", "2"]}]]}], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mk", "2"], 
           SuperscriptBox["me", "2"]], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mk", "2"], 
            SuperscriptBox["me", "2"]], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            SuperscriptBox["mk", "2"]], "]"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["mk", "2"], 
              SuperscriptBox["me", "2"]], "]"}]}], ")"}]}]}], " ", ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "3"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       FractionBox[
        SuperscriptBox["me", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           FractionBox["5", "2"]}], "}"}], ",", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          RowBox[{"4", 
           SuperscriptBox["mk", "2"]}]]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["me", "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["mk", "2"]}]], "]"}], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"4", 
            SuperscriptBox["mk", "2"]}]], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "10"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "30"], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}], 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["me", "4"], " ", 
          SuperscriptBox["mpi", "2"]}]}], 
        SuperscriptBox["mk", "6"]]}], "+", 
      RowBox[{
       FractionBox["2", "3"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["me", "2"], " ", 
         SuperscriptBox["mpi", "2"]}], 
        SuperscriptBox["mk", "4"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "6"], "+", "EulerGamma", "-", 
         RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "\[Pi]"}], "8"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["mpi", "2"], 
         SuperscriptBox["me", "2"]}], 
        SuperscriptBox["mk", "4"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]]], 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}]}], "+", " ", 
      RowBox[{"\[Pi]", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["mk", "2"], 
         SuperscriptBox["me", "2"]]], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", "\[Pi]"}], "128"], 
       FractionBox[
        SuperscriptBox["mpi", "2"], 
        SuperscriptBox["mk", "2"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["13", "3"], "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["mpi", "2"], 
           RowBox[{"16", 
            SuperscriptBox["me", "2"]}]], "]"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["me", "2"], 
          SuperscriptBox["mk", "2"]], ")"}], 
        RowBox[{"3", "/", "2"}]]}], "-", 
      RowBox[{
       FractionBox["\[Pi]", "16"], 
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox["mpi", "4"], " "}], 
        SuperscriptBox["me", "4"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["mpi", "2"], 
            RowBox[{"16", 
             SuperscriptBox["me", "2"]}]], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"\[Pi]", 
       FractionBox[
        RowBox[{" ", 
         SuperscriptBox["mpi", "2"], " "}], 
        SuperscriptBox["me", "2"]], 
       SqrtBox[
        FractionBox[
         SuperscriptBox["me", "2"], 
         SuperscriptBox["mk", "2"]]], 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["mpi", "2"], 
         RowBox[{"16", " ", 
          SuperscriptBox["me", "2"]}]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.698856302909068*^9, 3.698856370003352*^9}, {
  3.6988565784627438`*^9, 3.698856580715873*^9}, {3.732330737509655*^9, 
  3.73233073882041*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7323312603278847`*^9, 3.73233126059321*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6986807225769978`*^9, 3.698680722746998*^9}}],

Cell[TextData[{
 "We now use the approximate expression obtained to determine the value of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "K"], "/", 
    SubscriptBox["f", "\[Pi]"]}], TraditionalForm]]],
 " for each of the lattice data sets. We then compare with the values \
obtained from using the more precise expression to determine for how many, \
and which, of the lattice inputs lead to an error without our chosen ",
 "PercentError."
}], "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindPreciseValue", "[", "x__", "]"}], ":=", 
  RowBox[{"PreciseValue", "[", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.698571074209801*^9, 3.6985711642087164`*^9}, {
  3.6985713837707186`*^9, 3.698571396414741*^9}, {3.698680046238035*^9, 
  3.6986800630480585`*^9}, {3.73232605438233*^9, 3.7323260594278717`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindApproxNumber", "[", "x__", "]"}], ":=", 
  RowBox[{"ApproxRep", " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mpi", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"mk", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"me", "\[Rule]", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.698571631106592*^9, 3.6985716446472178`*^9}, {
   3.6985717343347797`*^9, 3.6985717600680275`*^9}, {3.6985729311614547`*^9, 
   3.6985729446710787`*^9}, 3.6985732223433714`*^9, {3.6985733156661367`*^9, 
   3.698573316102937*^9}, {3.6985736931578064`*^9, 3.698573725932865*^9}, {
   3.6985737844137683`*^9, 3.6985737868337727`*^9}, {3.698573827869246*^9, 
   3.698573854241293*^9}, {3.6986798742677946`*^9, 3.6986798814478045`*^9}, {
   3.698856387981141*^9, 3.698856388568549*^9}, {3.698924921977384*^9, 
   3.6989249232154016`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"t1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FindApproxNumber", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "LatticeMasses"}]}]}]], "Input",
 CellChangeTimes->{{3.698571537773611*^9, 3.6985715721202807`*^9}, {
   3.698571770537646*^9, 3.698571795464692*^9}, {3.6986417718378897`*^9, 
   3.698641772045926*^9}, 3.6986800098129845`*^9, 3.698722573316618*^9, {
   3.698722606784083*^9, 3.698722621944996*^9}, {3.698734927637354*^9, 
   3.6987349280293765`*^9}, 3.732326013812871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0000659977060142632`", ",", "0.00006572001616406216`", ",", 
   "0.00006496469970452377`", ",", "0.00006372220725236913`", ",", 
   "0.00006027753356485692`", ",", "0.00006061379365059316`", ",", 
   "0.000059136100425092014`", ",", "0.00005737801383167793`", ",", 
   "0.000058898209347701085`", ",", "0.000053980828171987634`", ",", 
   "0.0000521319417908375`", ",", "0.00005439138142516515`", ",", 
   "0.00005425273981249598`", ",", "0.00005318191575347226`", ",", 
   "0.00005432539254096645`", ",", "0.00005500274506861717`", ",", 
   "0.00004958932863654143`", ",", "0.000052552245294077565`", ",", 
   "0.00004988995045005873`", ",", "0.000049734888591391015`", ",", 
   "0.00004897367023476597`", ",", "0.00005104367517712397`", ",", 
   "0.000047367582652286725`", ",", "0.000050730241682181914`", ",", 
   "0.000044643712213292925`", ",", "0.00004445720952266094`", ",", 
   "0.00004801149194256325`", ",", "0.00004494329859437024`", ",", 
   "0.00004360491902380073`", ",", "0.000041203921487590895`", ",", 
   "0.00003750482386882521`", ",", "0.00004182442512715086`", ",", 
   "0.00004431677304515824`", ",", "0.00003797427844572001`", ",", 
   "0.000039988828716283744`", ",", "0.00003512831834364728`", ",", 
   "0.0000372139134555919`", ",", "0.000034097358502414735`", ",", 
   "0.00003042814709506466`", ",", "0.0000283696936192697`", ",", 
   "0.000033124644694680795`", ",", "0.00004881878205148014`", ",", 
   "0.0000293257310078744`", ",", "0.000025417119342906533`", ",", 
   "0.000026381765913923827`", ",", "0.00002450206377049407`", ",", 
   "0.0000400490664178115`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.698680010407985*^9, 3.6986800652130623`*^9, 3.6986802712713647`*^9, 
   3.698680740102022*^9, 3.698680814677127*^9, 3.6986809040672517`*^9, 
   3.698680969502344*^9, 3.698681159084612*^9, 3.698681267446766*^9, {
   3.698681493669086*^9, 3.698681522751128*^9}, 3.6986819845755677`*^9, 
   3.6986820824845715`*^9, 3.6986821648333364`*^9, 3.6986822913277793`*^9, 
   3.698684125092805*^9, 3.698722559291806*^9, {3.6987226143462543`*^9, 
   3.6987226230610847`*^9}, {3.6987240831205206`*^9, 3.6987241106227694`*^9}, 
   3.6987242311517816`*^9, 3.698724278363765*^9, 3.6987243219984417`*^9, 
   3.6987244781305175`*^9, 3.698724563700468*^9, 3.698724675765874*^9, 
   3.698724737826583*^9, 3.698724772304544*^9, 3.6987248569665937`*^9, 
   3.698734928932428*^9, 3.698761874071254*^9, 3.698761938706978*^9, 
   3.698762009239521*^9, 3.6987620941375*^9, 3.698762174723668*^9, 
   3.698762287320691*^9, 3.698762328252577*^9, 3.698762399362722*^9, 
   3.698762433611782*^9, 3.698762495973502*^9, {3.698764446368223*^9, 
   3.6987644967943134`*^9}, 3.6987645307439775`*^9, 3.6987645702614594`*^9, 
   3.6987646370913863`*^9, {3.6987646874278774`*^9, 3.698764705331915*^9}, {
   3.6987649122247243`*^9, 3.6987649359815702`*^9}, 3.698764972104647*^9, 
   3.69876514731362*^9, 3.698765220915769*^9, {3.698765285523496*^9, 
   3.6987653056027555`*^9}, 3.6987657822868066`*^9, 3.698765816678384*^9, 
   3.698765891985156*^9, 3.698766039284313*^9, 3.698766115228243*^9, 
   3.698766180145397*^9, 3.698766239689349*^9, 3.698766313447011*^9, 
   3.698766373296298*^9, 3.6987664401822634`*^9, 3.698766508837413*^9, 
   3.698766602696133*^9, 3.698768574932218*^9, 3.698768628861513*^9, 
   3.69876889513838*^9, 3.6987689337484484`*^9, 3.698769057254266*^9, 
   3.6987691168619704`*^9, 3.6987691996201158`*^9, 3.6987692853734665`*^9, 
   3.6987694034812737`*^9, 3.69876961203804*^9, 3.6987696733617477`*^9, 
   3.6987699015277486`*^9, 3.69876997057347*^9, {3.698770021429559*^9, 
   3.6987700588072248`*^9}, 3.698771187026634*^9, 3.6988433756701884`*^9, 
   3.6988506598124948`*^9, 3.698850946067213*^9, 3.698856390371363*^9, 
   3.6989248865981474`*^9, 3.698924925078433*^9, 3.699000484949835*^9, 
   3.712571259643915*^9, 3.7125716015999947`*^9, {3.7125738302331944`*^9, 
   3.712573857641034*^9}, 3.712574019977872*^9, 3.712574058614493*^9, 
   3.712574100273244*^9, 3.712574134036669*^9, 3.71257417204771*^9, 
   3.7125742110241528`*^9, 3.712574251320261*^9, {3.712574285295992*^9, 
   3.7125743431132097`*^9}, 3.712574386438011*^9, 3.713065249671699*^9, 
   3.71306548318649*^9, 3.713065535628929*^9, 3.732288572438819*^9, 
   3.732289395815988*^9, 3.732326093738735*^9, 3.7323296245487967`*^9, 
   3.7323298313787518`*^9, 3.7323307825426493`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindPreciseValue", "[", "#", "]"}], "&"}], " ", "/@", " ", 
   "LatticeMasses"}]}]], "Input",
 CellChangeTimes->{{3.6985717983430977`*^9, 3.6985718048271093`*^9}, {
   3.698641773629855*^9, 3.698641774245886*^9}, 3.698680068918067*^9, 
   3.698722574974724*^9, {3.698722611836739*^9, 3.6987226265996723`*^9}, 
   3.6987349315305767`*^9, 3.732326015657271*^9, 3.732326075009965*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006613985805808753`", ",", "0.00006586611411256199`", ",", 
   "0.0000651209789309567`", ",", "0.00006389363608410892`", ",", 
   "0.000060482385797393375`", ",", "0.00006081586668259329`", ",", 
   "0.000059349693496113065`", ",", "0.000057603093465955553`", ",", 
   "0.00005911349383152904`", ",", "0.000054221703516945025`", ",", 
   "0.000052377832120919306`", ",", "0.00005463079282983681`", ",", 
   "0.00005449265947876373`", ",", "0.00005342527972609825`", ",", 
   "0.00005456504762351946`", ",", "0.00005523974756140601`", ",", 
   "0.00004983755752896359`", ",", "0.00005279722790976288`", ",", 
   "0.00005013820103625226`", ",", "0.00004998313852746275`", ",", 
   "0.000049221586290319037`", ",", "0.00005129124903129436`", ",", 
   "0.00004761287079376521`", ",", "0.000050978115589096724`", ",", 
   "0.000044877680941843735`", ",", "0.00004469004502953843`", ",", 
   "0.00004825816142812889`", ",", "0.000045178984819912624`", ",", 
   "0.00004383192595563989`", ",", "0.00004140816766151086`", ",", 
   "0.0000376515917556903`", ",", "0.000042035520008173186`", ",", 
   "0.0000445487222223454`", ",", "0.00003813009788833287`", ",", 
   "0.00004017750146882536`", ",", "0.00003522002872843771`", ",", 
   "0.00003735478698802699`", ",", "0.00003415986637243462`", ",", 
   "0.000030355351843799243`", ",", "0.000028195588954420535`", ",", 
   "0.0000331562970130383`", ",", "0.00004906656107910338`", ",", 
   "0.000029201221996366487`", ",", "0.000025058462550109844`", ",", 
   "0.000026088983612994505`", ",", "0.000024075463163056738`", ",", 
   "0.000040238582097999336`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6986800694030676`*^9, {3.6986802009912663`*^9, 3.6986802174412894`*^9}, 
   3.6986802753563704`*^9, 3.698680743562027*^9, 3.6986809088772583`*^9, 
   3.698680972257348*^9, 3.6986811614946156`*^9, 3.6986812699767694`*^9, {
   3.69868149644909*^9, 3.6986815253061314`*^9}, 3.698681987715616*^9, 
   3.6986821690634017`*^9, 3.698682289492751*^9, 3.6986841274503407`*^9, 
   3.698722559708853*^9, {3.698722613386387*^9, 3.698722629052548*^9}, 
   3.6987240831985207`*^9, 3.6987241166443796`*^9, 3.69872423575379*^9, 
   3.6987242830125732`*^9, 3.6987243265848503`*^9, 3.6987244828261256`*^9, 
   3.6987245683589845`*^9, 3.698724680367882*^9, 3.6987247424909916`*^9, 
   3.6987247770157523`*^9, 3.698724861771402*^9, 3.698734936240846*^9, 
   3.698761878813662*^9, 3.698761943386986*^9, 3.698762014043532*^9, 
   3.6987620988457117`*^9, 3.698762179325676*^9, 3.698762290908098*^9, 
   3.6987623317413836`*^9, 3.6987624026437283`*^9, 3.6987624369833884`*^9, 
   3.69876250042051*^9, {3.6987644547950397`*^9, 3.6987645050019283`*^9}, 
   3.698764539941998*^9, 3.698764578935075*^9, 3.698764646092602*^9, {
   3.698764696386896*^9, 3.6987647141201315`*^9}, {3.6987649209261427`*^9, 
   3.6987649446215887`*^9}, 3.698764980820463*^9, 3.6987651576740427`*^9, 
   3.6987652308681903`*^9, {3.698765294954771*^9, 3.698765315538844*^9}, 
   3.698765791297226*^9, 3.6987658254240026`*^9, 3.698765900837178*^9, 
   3.6987660458669386`*^9, 3.6987661218444567`*^9, 3.6987661865318127`*^9, 
   3.6987662498873243`*^9, 3.6987663235545893`*^9, 3.6987663821883135`*^9, 
   3.6987664510573416`*^9, 3.6987665182609415`*^9, 3.698766613512195*^9, 
   3.698768581219029*^9, 3.698768635304324*^9, 3.698768901768392*^9, 
   3.6987689407372603`*^9, 3.6987690640246773`*^9, 3.6987691236323824`*^9, 
   3.6987692061565275`*^9, 3.698769291956678*^9, 3.6987694101424856`*^9, 
   3.698769618746052*^9, 3.698769679820159*^9, 3.6987699083137608`*^9, 
   3.6987700039419284`*^9, 3.6987700659208374`*^9, 3.698771193438246*^9, 
   3.698843387131104*^9, 3.6988506673787584`*^9, 3.698850953765482*^9, 
   3.6988563979438295`*^9, 3.6989248968146534`*^9, 3.6989249356949368`*^9, 
   3.699000488853579*^9, 3.71257138834999*^9, 3.712571711217085*^9, {
   3.712573832404558*^9, 3.7125738585984583`*^9}, 3.712574020835202*^9, 
   3.712574059498641*^9, 3.71257410113341*^9, 3.712574134933775*^9, 
   3.7125741728853416`*^9, 3.712574211896037*^9, 3.712574252223839*^9, {
   3.7125742862027893`*^9, 3.712574344031788*^9}, 3.7125743873663588`*^9, 
   3.713065250519071*^9, 3.7130654840397673`*^9, 3.713065536500869*^9, 
   3.732288573488224*^9, 3.73228939683114*^9, 3.7323260949484053`*^9, 
   3.732329626996913*^9, 3.732329836227728*^9, 3.73233078760467*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290825255571*^9, 3.732290825786422*^9}}],

Cell["\<\
This gives the number of lattice inputs leading to greater than our chosen \
error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322908613681183`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"#", ",", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
     "&"}]}], " ", ")"}], " ", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.712573973789094*^9, 3.71257397690984*^9}, {
  3.7322908140068197`*^9, 3.732290814115924*^9}}],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.712573977286504*^9, 3.7125740208931913`*^9, 3.712574059585896*^9, 
   3.7125741012584047`*^9, 3.712574135093411*^9, 3.7125741729776487`*^9, 
   3.712574211986685*^9, 3.712574252307193*^9, {3.712574286294169*^9, 
   3.712574344133964*^9}, 3.712574387502136*^9, 3.713065250663213*^9, 
   3.713065484171563*^9, 3.713065536657981*^9, 3.732288573688945*^9, 
   3.732289397017952*^9, {3.73229079206953*^9, 3.732290814576079*^9}, 
   3.7323260951088467`*^9, 3.73232962708743*^9, 3.7323298363064213`*^9, 
   3.732330787778575*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290826567533*^9, 3.732290826824478*^9}}],

Cell["\<\
This gives the index number of the lattice inputs leading to greater than the \
chosen error.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.732290908450493*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "//", 
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"#", ",", 
     RowBox[{"x_", "/;", 
      RowBox[{
       RowBox[{"Abs", "[", "x", "]"}], ">", "PercentError"}]}]}], "]"}], 
   "&"}], " "}]], "Input",
 CellChangeTimes->{{3.6985718339595633`*^9, 3.6985718683386273`*^9}, {
   3.6985732840846806`*^9, 3.698573284209481*^9}, {3.698573358192212*^9, 
   3.6985733583326125`*^9}, 3.698641797331642*^9, 3.6986798876028132`*^9, {
   3.698722643781694*^9, 3.698722684259058*^9}, {3.698734947547493*^9, 
   3.698734987761793*^9}, 3.698765168476262*^9, {3.698765240885408*^9, 
   3.698765248453421*^9}, {3.698766648875246*^9, 3.6987666503842583`*^9}, 
   3.6987711833138275`*^9, 3.6988445427852736`*^9, {3.7130654121523314`*^9, 
   3.713065413142108*^9}, 3.732289904017334*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "44", "}"}], ",", 
   RowBox[{"{", "45", "}"}], ",", 
   RowBox[{"{", "46", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6987711935006456`*^9, 3.6988433872811055`*^9, 3.6988445432502804`*^9, {
   3.698850667572959*^9, 3.6988506899381914`*^9}, 3.6988509550068974`*^9, 
   3.698856400967657*^9, 3.6989248969670544`*^9, 3.6989249371253505`*^9, 
   3.6990004889630547`*^9, 3.712571410700654*^9, 3.712571711253023*^9, {
   3.712573833863844*^9, 3.712573858675935*^9}, 3.712573920660103*^9, 
   3.712574020873633*^9, 3.712574059544181*^9, 3.7125741012073174`*^9, 
   3.7125741350603037`*^9, 3.7125741729487047`*^9, 3.7125742119451733`*^9, 
   3.712574252264414*^9, {3.712574286255704*^9, 3.712574344101433*^9}, 
   3.712574387453191*^9, 3.713065250614388*^9, 3.7130654139478397`*^9, 
   3.713065484136301*^9, 3.713065536608082*^9, 3.732288573629944*^9, 
   3.7322893969680367`*^9, 3.732289905810697*^9, 3.732290777234827*^9, 
   3.732326095163082*^9, 3.732329627156434*^9, 3.732329836358522*^9, 
   3.732330787937934*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.732290910981574*^9, 3.732290911195861*^9}}],

Cell["\<\
This gives the maximum percentage error due to using the truncated expression \
on the lattice inputs.\
\>", "Text",
 CellChangeTimes->{{3.690565988709951*^9, 3.6905660259335613`*^9}, {
  3.732289779218608*^9, 3.732289800646945*^9}, {3.732289861810059*^9, 
  3.732289866417185*^9}, {3.7322899093467693`*^9, 3.732289957773753*^9}, {
  3.732290467150581*^9, 3.732290510563468*^9}, {3.732290613222684*^9, 
  3.7322906158539543`*^9}, {3.7322906486008863`*^9, 3.73229075879462*^9}, {
  3.7322908354269953`*^9, 3.7322909230199003`*^9}, {3.732290962518602*^9, 
  3.732290996844988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"t1", "-", "t2"}], "t2"], "*", "100"}], "]"}], "//", 
  RowBox[{
   RowBox[{"Max", "[", "#", "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.6987248959504623`*^9, 3.698724907582483*^9}, {
  3.69873499085697*^9, 3.698734994191161*^9}, {3.699000612253625*^9, 
  3.6990006251932898`*^9}}],

Cell[BoxData["1.7719310509130357`"], "Output",
 CellChangeTimes->{3.73233078802498*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1440, 783},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 6, 64, "Section"],
Cell[CellGroupData[{
Cell[876, 32, 236, 3, 35, "Subsubsection"],
Cell[1115, 37, 528, 15, 54, "Input"],
Cell[1646, 54, 517, 16, 54, "Input"],
Cell[2166, 72, 542, 18, 54, "Input"],
Cell[2711, 92, 472, 16, 54, "Input"],
Cell[3186, 110, 612, 20, 54, "Input"],
Cell[3801, 132, 509, 17, 54, "Input"],
Cell[4313, 151, 940, 29, 54, "Input"],
Cell[5256, 182, 920, 29, 54, "Input"],
Cell[6179, 213, 1008, 34, 63, "Input"],
Cell[7190, 249, 2468, 75, 109, "Input"],
Cell[9661, 326, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9790, 332, 233, 5, 35, "Subsubsection"],
Cell[10026, 339, 2745, 56, 46, "Input"],
Cell[12774, 397, 263, 3, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13074, 405, 131, 1, 35, "Subsubsection"],
Cell[13208, 408, 3007, 64, 65, "Input"],
Cell[16218, 474, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[16746, 489, 262, 4, 28, "Input"],
Cell[17011, 495, 932, 13, 28, "Output"]
}, Open  ]],
Cell[17958, 511, 277, 6, 30, "Text"],
Cell[18238, 519, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18367, 525, 168, 2, 35, "Subsubsection"],
Cell[18538, 529, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[18762, 537, 327, 5, 28, "Input"],
Cell[19092, 544, 914, 13, 28, "Output"]
}, Open  ]],
Cell[20021, 560, 191, 2, 30, "Text"],
Cell[20215, 564, 697, 12, 63, "Input"],
Cell[20915, 578, 91, 1, 28, "Input"],
Cell[21009, 581, 640, 16, 33, "Text"],
Cell[21652, 599, 6196, 174, 301, "Input"],
Cell[27851, 775, 94, 1, 28, "Input"],
Cell[27948, 778, 403, 7, 30, "Text"],
Cell[CellGroupData[{
Cell[28376, 789, 3373, 66, 97, "Input"],
Cell[31752, 857, 835, 12, 28, "Output"]
}, Open  ]],
Cell[32602, 872, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32732, 878, 121, 1, 35, "Subsubsection"],
Cell[32856, 881, 231, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[33112, 890, 69, 1, 28, "Input"],
Cell[33184, 893, 504, 8, 28, "Output"]
}, Open  ]],
Cell[33703, 904, 1931, 35, 28, "Input"],
Cell[35637, 941, 163, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[35825, 947, 122, 2, 28, "Input"],
Cell[35950, 951, 716, 10, 28, "Output"]
}, Open  ]],
Cell[36681, 964, 283, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[36989, 972, 701, 17, 28, "Input"],
Cell[37693, 991, 834, 11, 28, "Output"]
}, Open  ]],
Cell[38542, 1005, 149, 2, 30, "Text"],
Cell[38694, 1009, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[39061, 1019, 605, 16, 28, "Input"],
Cell[39669, 1037, 597, 9, 28, "Output"]
}, Open  ]],
Cell[40281, 1049, 108, 1, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40426, 1055, 134, 1, 35, "Subsubsection"],
Cell[40563, 1058, 414, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[41002, 1070, 466, 12, 28, "Input"],
Cell[41471, 1084, 5722, 75, 165, "Output"]
}, Open  ]],
Cell[47208, 1162, 208, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[47441, 1169, 598, 10, 28, "Input"],
Cell[48042, 1181, 5472, 169, 226, "Output"]
}, Open  ]],
Cell[53529, 1353, 3728, 111, 119, "Input"],
Cell[57260, 1466, 91, 1, 28, "Input"],
Cell[57354, 1469, 94, 1, 28, "Input"],
Cell[57451, 1472, 171, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[57647, 1480, 383, 9, 28, "Input"],
Cell[58033, 1491, 673, 9, 28, "Output"]
}, Open  ]],
Cell[58721, 1503, 92, 1, 28, "Input"],
Cell[58816, 1506, 830, 16, 51, "Text"],
Cell[59649, 1524, 553, 13, 28, "Input"],
Cell[60205, 1539, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[61262, 1565, 526, 11, 28, "Input"],
Cell[61791, 1578, 4339, 64, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66167, 1647, 452, 9, 28, "Input"],
Cell[66622, 1658, 4313, 63, 80, "Output"]
}, Open  ]],
Cell[70950, 1724, 92, 1, 28, "Input"],
Cell[71045, 1727, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[71591, 1740, 508, 15, 48, "Input"],
Cell[72102, 1757, 505, 8, 28, "Output"]
}, Open  ]],
Cell[72622, 1768, 92, 1, 28, "Input"],
Cell[72717, 1771, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[73271, 1784, 880, 19, 48, "Input"],
Cell[74154, 1805, 1392, 29, 28, "Output"]
}, Open  ]],
Cell[75561, 1837, 92, 1, 28, "Input"],
Cell[75656, 1840, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[76270, 1854, 374, 10, 48, "Input"],
Cell[76647, 1866, 615, 9, 28, "Output"]
}, Open  ]],
Cell[77277, 1878, 93, 1, 28, "Input"],
Cell[77373, 1881, 94, 1, 28, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77516, 1888, 292, 7, 50, "Section"],
Cell[CellGroupData[{
Cell[77833, 1899, 236, 3, 35, "Subsubsection"],
Cell[78072, 1904, 593, 15, 54, "Input"],
Cell[78668, 1921, 509, 15, 54, "Input"],
Cell[79180, 1938, 562, 18, 54, "Input"],
Cell[79745, 1958, 808, 25, 54, "Input"],
Cell[80556, 1985, 904, 28, 54, "Input"],
Cell[81463, 2015, 920, 28, 54, "Input"],
Cell[82386, 2045, 1239, 41, 63, "Input"],
Cell[83628, 2088, 2339, 70, 109, "Input"],
Cell[85970, 2160, 1466, 45, 63, "Input"],
Cell[87439, 2207, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87568, 2213, 233, 5, 35, "Subsubsection"],
Cell[87804, 2220, 3160, 62, 46, "Input"],
Cell[90967, 2284, 263, 3, 30, "Text"],
Cell[91233, 2289, 91, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91361, 2295, 131, 1, 35, "Subsubsection"],
Cell[91495, 2298, 3372, 70, 65, "Input"],
Cell[94870, 2370, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[95398, 2385, 262, 4, 28, "Input"],
Cell[95663, 2391, 2756, 38, 28, "Output"]
}, Open  ]],
Cell[98434, 2432, 277, 6, 30, "Text"],
Cell[98714, 2440, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98843, 2446, 166, 2, 35, "Subsubsection"],
Cell[99012, 2450, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[99236, 2458, 375, 6, 28, "Input"],
Cell[99614, 2466, 2678, 37, 28, "Output"]
}, Open  ]],
Cell[102307, 2506, 141, 1, 30, "Text"],
Cell[102451, 2509, 312, 7, 63, "Input"],
Cell[102766, 2518, 91, 1, 28, "Input"],
Cell[102860, 2521, 607, 15, 33, "Text"],
Cell[103470, 2538, 6246, 174, 301, "Input"],
Cell[109719, 2714, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[109838, 2719, 3493, 66, 97, "Input"],
Cell[113334, 2787, 544, 9, 28, "Output"]
}, Open  ]],
Cell[113893, 2799, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114023, 2805, 121, 1, 35, "Subsubsection"],
Cell[114147, 2808, 231, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[114403, 2817, 69, 1, 28, "Input"],
Cell[114475, 2820, 2204, 31, 28, "Output"]
}, Open  ]],
Cell[116694, 2854, 1928, 35, 28, "Input"],
Cell[118625, 2891, 163, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[118813, 2897, 122, 2, 28, "Input"],
Cell[118938, 2901, 2425, 34, 28, "Output"]
}, Open  ]],
Cell[121378, 2938, 284, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[121687, 2946, 696, 17, 28, "Input"],
Cell[122386, 2965, 2533, 35, 28, "Output"]
}, Open  ]],
Cell[124934, 3003, 149, 2, 30, "Text"],
Cell[125086, 3007, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[125453, 3017, 603, 16, 28, "Input"],
Cell[126059, 3035, 2287, 32, 28, "Output"]
}, Open  ]],
Cell[128361, 3070, 108, 1, 30, "Text"],
Cell[128472, 3073, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128603, 3079, 134, 1, 35, "Subsubsection"],
Cell[128740, 3082, 414, 8, 30, "Text"],
Cell[129157, 3092, 515, 13, 28, "Input"],
Cell[129675, 3107, 208, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[129908, 3114, 642, 10, 28, "Input"],
Cell[130553, 3126, 9367, 305, 439, "Output"]
}, Open  ]],
Cell[139935, 3434, 93, 1, 28, "Input"],
Cell[140031, 3437, 6887, 205, 212, "Input"],
Cell[146921, 3644, 92, 1, 28, "Input"],
Cell[147016, 3647, 94, 1, 28, "Input"],
Cell[147113, 3650, 171, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[147309, 3658, 433, 10, 28, "Input"],
Cell[147745, 3670, 2429, 34, 28, "Output"]
}, Open  ]],
Cell[150189, 3707, 92, 1, 28, "Input"],
Cell[150284, 3710, 830, 16, 51, "Text"],
Cell[151117, 3728, 552, 13, 28, "Input"],
Cell[151672, 3743, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[152729, 3769, 526, 11, 28, "Input"],
Cell[153258, 3782, 6833, 111, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160128, 3898, 453, 9, 28, "Input"],
Cell[160584, 3909, 6805, 110, 108, "Output"]
}, Open  ]],
Cell[167404, 4022, 92, 1, 28, "Input"],
Cell[167499, 4025, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[168045, 4038, 508, 15, 48, "Input"],
Cell[168556, 4055, 548, 8, 28, "Output"]
}, Open  ]],
Cell[169119, 4066, 92, 1, 28, "Input"],
Cell[169214, 4069, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[169768, 4082, 880, 19, 48, "Input"],
Cell[170651, 4103, 1158, 21, 28, "Output"]
}, Open  ]],
Cell[171824, 4127, 92, 1, 28, "Input"],
Cell[171919, 4130, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[172533, 4144, 374, 10, 48, "Input"],
Cell[172910, 4156, 665, 10, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[173636, 4173, 272, 6, 50, "Section"],
Cell[CellGroupData[{
Cell[173933, 4183, 236, 3, 35, "Subsubsection"],
Cell[174172, 4188, 590, 14, 54, "Input"],
Cell[174765, 4204, 567, 16, 54, "Input"],
Cell[175335, 4222, 612, 19, 54, "Input"],
Cell[175950, 4243, 948, 28, 54, "Input"],
Cell[176901, 4273, 785, 23, 54, "Input"],
Cell[177689, 4298, 809, 26, 54, "Input"],
Cell[178501, 4326, 934, 28, 54, "Input"],
Cell[179438, 4356, 1043, 34, 60, "Input"],
Cell[180484, 4392, 1477, 45, 60, "Input"],
Cell[181964, 4439, 2393, 71, 106, "Input"],
Cell[184360, 4512, 92, 1, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[184489, 4518, 233, 5, 29, "Subsubsection"],
Cell[184725, 4525, 3337, 66, 46, "Input"],
Cell[188065, 4593, 263, 3, 30, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[188365, 4601, 131, 1, 29, "Subsubsection"],
Cell[188499, 4604, 3497, 72, 65, "Input"],
Cell[191999, 4678, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[192527, 4693, 262, 4, 28, "Input"],
Cell[192792, 4699, 3280, 46, 28, "Output"]
}, Open  ]],
Cell[196087, 4748, 277, 6, 30, "Text"],
Cell[196367, 4756, 94, 1, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[196498, 4762, 168, 2, 29, "Subsubsection"],
Cell[196669, 4766, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[196893, 4774, 375, 6, 28, "Input"],
Cell[197271, 4782, 3203, 45, 28, "Output"]
}, Open  ]],
Cell[200489, 4830, 141, 1, 30, "Text"],
Cell[200633, 4833, 811, 17, 63, "Input"],
Cell[201447, 4852, 91, 1, 28, "Input"],
Cell[201541, 4855, 607, 15, 33, "Text"],
Cell[202151, 4872, 6196, 174, 318, "Input"],
Cell[208350, 5048, 94, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[208469, 5053, 3661, 69, 97, "Input"],
Cell[212133, 5124, 241, 3, 28, "Output"]
}, Open  ]],
Cell[212389, 5130, 92, 1, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[212518, 5136, 121, 1, 29, "Subsubsection"],
Cell[212642, 5139, 231, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[212898, 5148, 69, 1, 28, "Input"],
Cell[212970, 5151, 2745, 39, 28, "Output"]
}, Open  ]],
Cell[215730, 5193, 1931, 35, 28, "Input"],
Cell[217664, 5230, 163, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[217852, 5236, 122, 2, 28, "Input"],
Cell[217977, 5240, 2928, 41, 28, "Output"]
}, Open  ]],
Cell[220920, 5284, 284, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[221229, 5292, 699, 17, 28, "Input"],
Cell[221931, 5311, 3053, 42, 28, "Output"]
}, Open  ]],
Cell[224999, 5356, 149, 2, 30, "Text"],
Cell[225151, 5360, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[225518, 5370, 552, 15, 28, "Input"],
Cell[226073, 5387, 3174, 50, 50, "Output"]
}, Open  ]],
Cell[229262, 5440, 108, 1, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229407, 5446, 134, 1, 35, "Subsubsection"],
Cell[229544, 5449, 414, 8, 30, "Text"],
Cell[229961, 5459, 515, 13, 28, "Input"],
Cell[230479, 5474, 208, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[230712, 5481, 642, 10, 28, "Input"],
Cell[231357, 5493, 8582, 278, 386, "Output"]
}, Open  ]],
Cell[239954, 5774, 92, 1, 28, "Input"],
Cell[240049, 5777, 6095, 182, 165, "Input"],
Cell[246147, 5961, 92, 1, 28, "Input"],
Cell[246242, 5964, 94, 1, 28, "Input"],
Cell[246339, 5967, 171, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[246535, 5975, 383, 9, 28, "Input"],
Cell[246921, 5986, 2828, 39, 28, "Output"]
}, Open  ]],
Cell[249764, 6028, 92, 1, 28, "Input"],
Cell[249859, 6031, 830, 16, 51, "Text"],
Cell[250692, 6049, 554, 13, 28, "Input"],
Cell[251249, 6064, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[252306, 6090, 526, 11, 28, "Input"],
Cell[252835, 6103, 6553, 95, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259425, 6203, 454, 9, 28, "Input"],
Cell[259882, 6214, 6515, 94, 80, "Output"]
}, Open  ]],
Cell[266412, 6311, 92, 1, 28, "Input"],
Cell[266507, 6314, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[267053, 6327, 508, 15, 48, "Input"],
Cell[267564, 6344, 526, 8, 28, "Output"]
}, Open  ]],
Cell[268105, 6355, 92, 1, 28, "Input"],
Cell[268200, 6358, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[268754, 6371, 880, 19, 48, "Input"],
Cell[269637, 6392, 1136, 21, 28, "Output"]
}, Open  ]],
Cell[270788, 6416, 92, 1, 28, "Input"],
Cell[270883, 6419, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[271497, 6433, 374, 10, 48, "Input"],
Cell[271874, 6445, 637, 9, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[272572, 6461, 308, 6, 54, "Section"],
Cell[CellGroupData[{
Cell[272905, 6471, 236, 3, 35, "Subsubsection"],
Cell[273144, 6476, 16820, 551, 1075, "Input"],
Cell[289967, 7029, 1862, 53, 60, "Input"],
Cell[291832, 7084, 1661, 51, 60, "Input"],
Cell[293496, 7137, 3683, 98, 150, "Input"],
Cell[297182, 7237, 3180, 89, 105, "Input"],
Cell[300365, 7328, 2939, 80, 113, "Input"],
Cell[303307, 7410, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303436, 7416, 233, 5, 35, "Subsubsection"],
Cell[303672, 7423, 5084, 109, 97, "Input"],
Cell[308759, 7534, 315, 4, 30, "Text"],
Cell[309077, 7540, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309208, 7546, 131, 1, 35, "Subsubsection"],
Cell[309342, 7549, 5620, 120, 116, "Input"],
Cell[314965, 7671, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[315493, 7686, 262, 4, 28, "Input"],
Cell[315758, 7692, 1540, 21, 28, "Output"]
}, Open  ]],
Cell[317313, 7716, 277, 6, 30, "Text"],
Cell[317593, 7724, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317722, 7730, 168, 2, 35, "Subsubsection"],
Cell[317893, 7734, 199, 4, 30, "Text"],
Cell[318095, 7740, 500, 8, 28, "Input"],
Cell[318598, 7750, 92, 1, 28, "Input"],
Cell[318693, 7753, 167, 2, 30, "Text"],
Cell[318863, 7757, 315, 7, 63, "Input"],
Cell[319181, 7766, 94, 1, 28, "Input"],
Cell[319278, 7769, 607, 15, 33, "Text"],
Cell[319888, 7786, 6196, 174, 301, "Input"],
Cell[326087, 7962, 96, 1, 28, "Input"],
Cell[326186, 7965, 4035, 96, 125, "Input"],
Cell[CellGroupData[{
Cell[330246, 8065, 198, 4, 28, "Input"],
Cell[330447, 8071, 797, 11, 28, "Output"]
}, Open  ]],
Cell[331259, 8085, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331389, 8091, 172, 2, 35, "Subsubsection"],
Cell[331564, 8095, 282, 6, 30, "Text"],
Cell[331849, 8103, 2181, 45, 54, "Input"],
Cell[334033, 8150, 364, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[334422, 8159, 430, 6, 28, "Input"],
Cell[334855, 8167, 1831, 25, 28, "Output"]
}, Open  ]],
Cell[336701, 8195, 238, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[336964, 8202, 1157, 30, 54, "Input"],
Cell[338124, 8234, 833, 12, 28, "Output"]
}, Open  ]],
Cell[338972, 8249, 149, 2, 30, "Text"],
Cell[339124, 8253, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[339491, 8263, 1205, 31, 54, "Input"],
Cell[340699, 8296, 1289, 18, 28, "Output"]
}, Open  ]],
Cell[342003, 8317, 108, 1, 30, "Text"],
Cell[342114, 8320, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342243, 8326, 134, 1, 35, "Subsubsection"],
Cell[342380, 8329, 414, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[342819, 8341, 517, 12, 28, "Input"],
Cell[343339, 8355, 15348, 196, 454, "Output"]
}, Open  ]],
Cell[358702, 8554, 94, 1, 28, "Input"],
Cell[358799, 8557, 208, 3, 30, "Text"],
Cell[359010, 8562, 2208, 42, 54, "Input"],
Cell[361221, 8606, 92, 1, 28, "Input"],
Cell[361316, 8609, 10837, 331, 396, "Input"],
Cell[372156, 8942, 94, 1, 28, "Input"],
Cell[372253, 8945, 92, 1, 28, "Input"],
Cell[372348, 8948, 830, 16, 51, "Text"],
Cell[373181, 8966, 553, 13, 28, "Input"],
Cell[373737, 8981, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[374794, 9007, 526, 11, 28, "Input"],
Cell[375323, 9020, 4360, 64, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[379720, 9089, 452, 9, 28, "Input"],
Cell[380175, 9100, 4357, 64, 80, "Output"]
}, Open  ]],
Cell[384547, 9167, 92, 1, 28, "Input"],
Cell[384642, 9170, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[385188, 9183, 508, 15, 48, "Input"],
Cell[385699, 9200, 525, 8, 28, "Output"]
}, Open  ]],
Cell[386239, 9211, 92, 1, 28, "Input"],
Cell[386334, 9214, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[386888, 9227, 880, 19, 48, "Input"],
Cell[387771, 9248, 916, 14, 28, "Output"]
}, Open  ]],
Cell[388702, 9265, 92, 1, 28, "Input"],
Cell[388797, 9268, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[389411, 9282, 374, 10, 48, "Input"],
Cell[389788, 9294, 638, 9, 28, "Output"]
}, Open  ]],
Cell[390441, 9306, 92, 1, 28, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[390582, 9313, 301, 7, 54, "Section"],
Cell[CellGroupData[{
Cell[390908, 9324, 236, 3, 35, "Subsubsection"],
Cell[391147, 9329, 922, 30, 54, "Input"],
Cell[392072, 9361, 862, 28, 54, "Input"],
Cell[392937, 9391, 1027, 31, 54, "Input"],
Cell[393967, 9424, 920, 28, 54, "Input"],
Cell[394890, 9454, 818, 25, 54, "Input"],
Cell[395711, 9481, 996, 30, 54, "Input"],
Cell[396710, 9513, 807, 26, 54, "Input"],
Cell[397520, 9541, 765, 23, 54, "Input"],
Cell[398288, 9566, 836, 26, 54, "Input"],
Cell[399127, 9594, 776, 25, 54, "Input"],
Cell[399906, 9621, 2926, 80, 140, "Input"],
Cell[402835, 9703, 3402, 93, 165, "Input"],
Cell[406240, 9798, 2910, 81, 144, "Input"],
Cell[409153, 9881, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409282, 9887, 233, 5, 35, "Subsubsection"],
Cell[409518, 9894, 4255, 100, 77, "Input"],
Cell[413776, 9996, 263, 3, 30, "Text"],
Cell[414042, 10001, 96, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414175, 10007, 131, 1, 35, "Subsubsection"],
Cell[414309, 10010, 3654, 80, 82, "Input"],
Cell[417966, 10092, 96, 1, 28, "Input"],
Cell[418065, 10095, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[418593, 10110, 262, 4, 28, "Input"],
Cell[418858, 10116, 1948, 27, 28, "Output"]
}, Open  ]],
Cell[420821, 10146, 277, 6, 30, "Text"],
Cell[421101, 10154, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421230, 10160, 168, 2, 35, "Subsubsection"],
Cell[421401, 10164, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[421625, 10172, 276, 4, 28, "Input"],
Cell[421904, 10178, 1836, 25, 28, "Output"]
}, Open  ]],
Cell[423755, 10206, 141, 1, 30, "Text"],
Cell[423899, 10209, 355, 8, 63, "Input"],
Cell[424257, 10219, 96, 1, 28, "Input"],
Cell[424356, 10222, 6318, 175, 301, "Input"],
Cell[430677, 10399, 92, 1, 28, "Input"],
Cell[430772, 10402, 2732, 71, 91, "Input"],
Cell[433507, 10475, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433637, 10481, 172, 2, 35, "Subsubsection"],
Cell[433812, 10485, 282, 6, 30, "Text"],
Cell[434097, 10493, 2475, 55, 84, "Input"],
Cell[436575, 10550, 414, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[437014, 10559, 174, 3, 28, "Input"],
Cell[437191, 10564, 2009, 27, 28, "Output"]
}, Open  ]],
Cell[439215, 10594, 188, 2, 30, "Text"],
Cell[CellGroupData[{
Cell[439428, 10600, 1541, 41, 54, "Input"],
Cell[440972, 10643, 1936, 26, 28, "Output"]
}, Open  ]],
Cell[442923, 10672, 149, 2, 30, "Text"],
Cell[443075, 10676, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[443442, 10686, 1598, 42, 54, "Input"],
Cell[445043, 10730, 1685, 23, 28, "Output"]
}, Open  ]],
Cell[446743, 10756, 108, 1, 30, "Text"],
Cell[446854, 10759, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446985, 10765, 134, 1, 35, "Subsubsection"],
Cell[447122, 10768, 414, 8, 30, "Text"],
Cell[447539, 10778, 641, 15, 28, "Input"],
Cell[448183, 10795, 94, 1, 28, "Input"],
Cell[448280, 10798, 208, 3, 30, "Text"],
Cell[448491, 10803, 3039, 66, 55, "Input"],
Cell[451533, 10871, 92, 1, 28, "Input"],
Cell[451628, 10874, 6885, 209, 261, "Input"],
Cell[458516, 11085, 96, 1, 28, "Input"],
Cell[458615, 11088, 94, 1, 28, "Input"],
Cell[458712, 11091, 830, 16, 51, "Text"],
Cell[459545, 11109, 553, 13, 28, "Input"],
Cell[460101, 11124, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[461158, 11150, 526, 11, 28, "Input"],
Cell[461687, 11163, 4398, 65, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[466122, 11233, 452, 9, 28, "Input"],
Cell[466577, 11244, 4391, 64, 80, "Output"]
}, Open  ]],
Cell[470983, 11311, 92, 1, 28, "Input"],
Cell[471078, 11314, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[471624, 11327, 508, 15, 48, "Input"],
Cell[472135, 11344, 549, 8, 28, "Output"]
}, Open  ]],
Cell[472699, 11355, 92, 1, 28, "Input"],
Cell[472794, 11358, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[473348, 11371, 880, 19, 48, "Input"],
Cell[474231, 11392, 1191, 22, 28, "Output"]
}, Open  ]],
Cell[475437, 11417, 92, 1, 28, "Input"],
Cell[475532, 11420, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[476146, 11434, 374, 10, 48, "Input"],
Cell[476523, 11446, 662, 10, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[477246, 11463, 336, 6, 54, "Section"],
Cell[CellGroupData[{
Cell[477607, 11473, 236, 3, 35, "Subsubsection"],
Cell[477846, 11478, 9805, 339, 746, "Input"],
Cell[487654, 11819, 1351, 41, 60, "Input"],
Cell[489008, 11862, 1876, 53, 63, "Input"],
Cell[490887, 11917, 2565, 77, 106, "Input"],
Cell[493455, 11996, 2620, 74, 112, "Input"],
Cell[496078, 12072, 3051, 89, 153, "Input"],
Cell[499132, 12163, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499263, 12169, 233, 5, 35, "Subsubsection"],
Cell[499499, 12176, 4726, 100, 80, "Input"],
Cell[504228, 12278, 315, 4, 30, "Text"],
Cell[504546, 12284, 96, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504679, 12290, 131, 1, 35, "Subsubsection"],
Cell[504813, 12293, 5207, 110, 99, "Input"],
Cell[510023, 12405, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[510551, 12420, 262, 4, 28, "Input"],
Cell[510816, 12426, 2475, 34, 28, "Output"]
}, Open  ]],
Cell[513306, 12463, 277, 6, 30, "Text"],
Cell[513586, 12471, 91, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513714, 12477, 170, 2, 35, "Subsubsection"],
Cell[513887, 12481, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[514111, 12489, 460, 7, 28, "Input"],
Cell[514574, 12498, 2464, 34, 28, "Output"]
}, Open  ]],
Cell[517053, 12535, 167, 2, 30, "Text"],
Cell[517223, 12539, 523, 10, 63, "Input"],
Cell[517749, 12551, 94, 1, 28, "Input"],
Cell[517846, 12554, 6196, 174, 301, "Input"],
Cell[524045, 12730, 96, 1, 28, "Input"],
Cell[524144, 12733, 3779, 87, 108, "Input"],
Cell[CellGroupData[{
Cell[527948, 12824, 196, 4, 28, "Input"],
Cell[528147, 12830, 1128, 16, 28, "Output"]
}, Open  ]],
Cell[529290, 12849, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[529420, 12855, 172, 2, 35, "Subsubsection"],
Cell[529595, 12859, 282, 6, 30, "Text"],
Cell[529880, 12867, 2157, 43, 54, "Input"],
Cell[532040, 12912, 364, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[532429, 12921, 68, 1, 28, "Input"],
Cell[532500, 12924, 949, 13, 28, "Output"]
}, Open  ]],
Cell[533464, 12940, 338, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[533827, 12948, 1146, 28, 54, "Input"],
Cell[534976, 12978, 922, 13, 28, "Output"]
}, Open  ]],
Cell[535913, 12994, 149, 2, 30, "Text"],
Cell[536065, 12998, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[536432, 13008, 1197, 29, 54, "Input"],
Cell[537632, 13039, 2267, 31, 28, "Output"]
}, Open  ]],
Cell[539914, 13073, 108, 1, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[540059, 13079, 134, 1, 35, "Subsubsection"],
Cell[540196, 13082, 414, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[540635, 13094, 813, 16, 28, "Input"],
Cell[541451, 13112, 15278, 196, 454, "Output"]
}, Open  ]],
Cell[556744, 13311, 94, 1, 28, "Input"],
Cell[556841, 13314, 494, 8, 49, "Text"],
Cell[557338, 13324, 2999, 61, 54, "Input"],
Cell[560340, 13387, 94, 1, 28, "Input"],
Cell[560437, 13390, 9332, 285, 325, "Input"],
Cell[569772, 13677, 92, 1, 28, "Input"],
Cell[569867, 13680, 94, 1, 28, "Input"],
Cell[569964, 13683, 830, 16, 51, "Text"],
Cell[570797, 13701, 553, 13, 28, "Input"],
Cell[571353, 13716, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[572410, 13742, 526, 11, 28, "Input"],
Cell[572939, 13755, 4398, 65, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577374, 13825, 452, 9, 28, "Input"],
Cell[577829, 13836, 4391, 64, 80, "Output"]
}, Open  ]],
Cell[582235, 13903, 92, 1, 28, "Input"],
Cell[582330, 13906, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[582876, 13919, 508, 15, 48, "Input"],
Cell[583387, 13936, 549, 8, 28, "Output"]
}, Open  ]],
Cell[583951, 13947, 92, 1, 28, "Input"],
Cell[584046, 13950, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[584600, 13963, 880, 19, 48, "Input"],
Cell[585483, 13984, 1191, 22, 28, "Output"]
}, Open  ]],
Cell[586689, 14009, 92, 1, 28, "Input"],
Cell[586784, 14012, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[587398, 14026, 374, 10, 48, "Input"],
Cell[587775, 14038, 662, 10, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[588498, 14055, 388, 7, 54, "Section"],
Cell[CellGroupData[{
Cell[588911, 14066, 236, 3, 35, "Subsubsection"],
Cell[589150, 14071, 545, 17, 54, "Input"],
Cell[589698, 14090, 564, 18, 54, "Input"],
Cell[590265, 14110, 833, 27, 54, "Input"],
Cell[591101, 14139, 549, 17, 50, "Input"],
Cell[591653, 14158, 920, 30, 54, "Input"],
Cell[592576, 14190, 555, 17, 54, "Input"],
Cell[593134, 14209, 618, 20, 54, "Input"],
Cell[593755, 14231, 554, 17, 54, "Input"],
Cell[594312, 14250, 604, 19, 54, "Input"],
Cell[594919, 14271, 686, 21, 74, "Input"],
Cell[595608, 14294, 646, 20, 75, "Input"],
Cell[596257, 14316, 760, 24, 75, "Input"],
Cell[597020, 14342, 956, 31, 52, "Input"],
Cell[597979, 14375, 1019, 33, 54, "Input"],
Cell[599001, 14410, 1019, 33, 54, "Input"],
Cell[600023, 14445, 1434, 34, 54, "Input"],
Cell[601460, 14481, 903, 29, 54, "Input"],
Cell[602366, 14512, 894, 29, 54, "Input"],
Cell[603263, 14543, 1528, 49, 63, "Input"],
Cell[604794, 14594, 1689, 46, 60, "Input"],
Cell[606486, 14642, 2484, 73, 113, "Input"],
Cell[608973, 14717, 3007, 87, 150, "Input"],
Cell[611983, 14806, 2673, 78, 108, "Input"],
Cell[614659, 14886, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614790, 14892, 233, 5, 35, "Subsubsection"],
Cell[615026, 14899, 4948, 105, 80, "Input"],
Cell[619977, 15006, 315, 4, 30, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620329, 15015, 131, 1, 35, "Subsubsection"],
Cell[620463, 15018, 5436, 115, 99, "Input"],
Cell[625902, 15135, 92, 1, 28, "Input"],
Cell[625997, 15138, 503, 11, 33, "Text"],
Cell[CellGroupData[{
Cell[626525, 15153, 262, 4, 28, "Input"],
Cell[626790, 15159, 2420, 33, 28, "Output"]
}, Open  ]],
Cell[629225, 15195, 277, 6, 30, "Text"],
Cell[629505, 15203, 92, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629634, 15209, 169, 2, 35, "Subsubsection"],
Cell[629806, 15213, 199, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[630030, 15221, 460, 7, 28, "Input"],
Cell[630493, 15230, 2397, 33, 28, "Output"]
}, Open  ]],
Cell[632905, 15266, 167, 2, 30, "Text"],
Cell[633075, 15270, 529, 10, 63, "Input"],
Cell[633607, 15282, 94, 1, 28, "Input"],
Cell[633704, 15285, 6196, 174, 301, "Input"],
Cell[639903, 15461, 96, 1, 28, "Input"],
Cell[640002, 15464, 4041, 92, 125, "Input"],
Cell[CellGroupData[{
Cell[644068, 15560, 196, 4, 28, "Input"],
Cell[644267, 15566, 1096, 15, 28, "Output"]
}, Open  ]],
Cell[645378, 15584, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[645508, 15590, 172, 2, 35, "Subsubsection"],
Cell[645683, 15594, 282, 6, 30, "Text"],
Cell[645968, 15602, 2177, 44, 54, "Input"],
Cell[648148, 15648, 364, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[648537, 15657, 68, 1, 28, "Input"],
Cell[648608, 15660, 931, 13, 28, "Output"]
}, Open  ]],
Cell[649554, 15676, 290, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[649869, 15684, 1192, 29, 54, "Input"],
Cell[651064, 15715, 931, 13, 28, "Output"]
}, Open  ]],
Cell[652010, 15731, 149, 2, 30, "Text"],
Cell[652162, 15735, 342, 6, 30, "Text"],
Cell[CellGroupData[{
Cell[652529, 15745, 1249, 30, 54, "Input"],
Cell[653781, 15777, 2264, 31, 28, "Output"]
}, Open  ]],
Cell[656060, 15811, 108, 1, 30, "Text"],
Cell[656171, 15814, 93, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[656301, 15820, 134, 1, 35, "Subsubsection"],
Cell[656438, 15823, 414, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[656877, 15835, 564, 13, 28, "Input"],
Cell[657444, 15850, 15343, 197, 454, "Output"]
}, Open  ]],
Cell[672802, 16050, 92, 1, 28, "Input"],
Cell[672897, 16053, 208, 3, 30, "Text"],
Cell[673108, 16058, 2229, 41, 54, "Input"],
Cell[675340, 16101, 94, 1, 28, "Input"],
Cell[675437, 16104, 7339, 230, 278, "Input"],
Cell[682779, 16336, 93, 1, 28, "Input"],
Cell[682875, 16339, 94, 1, 28, "Input"],
Cell[682972, 16342, 830, 16, 51, "Text"],
Cell[683805, 16360, 553, 13, 28, "Input"],
Cell[684361, 16375, 1032, 22, 28, "Input"],
Cell[CellGroupData[{
Cell[685418, 16401, 526, 11, 28, "Input"],
Cell[685947, 16414, 4415, 65, 80, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[690399, 16484, 452, 9, 28, "Input"],
Cell[690854, 16495, 4397, 64, 80, "Output"]
}, Open  ]],
Cell[695266, 16562, 92, 1, 28, "Input"],
Cell[695361, 16565, 521, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[695907, 16578, 508, 15, 48, "Input"],
Cell[696418, 16595, 575, 9, 28, "Output"]
}, Open  ]],
Cell[697008, 16607, 92, 1, 28, "Input"],
Cell[697103, 16610, 529, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[697657, 16623, 880, 19, 48, "Input"],
Cell[698540, 16644, 1077, 19, 28, "Output"]
}, Open  ]],
Cell[699632, 16666, 92, 1, 28, "Input"],
Cell[699727, 16669, 589, 10, 30, "Text"],
Cell[CellGroupData[{
Cell[700341, 16683, 374, 10, 48, "Input"],
Cell[700718, 16695, 87, 1, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

